Bifurcating subsystem symmetric entanglement renormalization in two dimensions

We introduce the subsystem symmetry-preserving real-space entanglement renormalization group and apply it to study bifurcating flows generated by linear and fractal subsystem symmetry-protected topological phases in two spatial dimensions. We classify all bifurcating fixed points that are given by subsystem symmetric cluster states with two qubits per unit cell. In particular, we find that the square lattice cluster state is a quotient-bifurcating fixed point, while the cluster states derived from Yoshida's first order fractal spin liquid models are self-bifurcating fixed points. We discuss the relevance of bifurcating subsystem symmetry-preserving renormalization group fixed points for the classification and equivalence of subsystem symmetry-protected topological phases.

==> anc/appendix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    371451,       8915]
NotebookOptionsPosition[    353853,       8613]
NotebookOutlinePosition[    354188,       8628]
CellTagsIndexPosition[    354145,       8625]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
IMPORTANT NOTE: All models in this notebook have been transformed into CSS \
models. Therefore, instead of being cluster states, each model has \
stabilizers consisting of either Pauli X or Pauli Z exclusively. CZ gates in \
a cluster state becomes CNOT in a CSS model. These are completely equivalent \
ways to write the models, however. To convert between them, just apply \
Hadamard to each qubit on one of the sublattices.
NOTE 2: All cells should be run in order.\
\>", "Text",
 CellChangeTimes->{
  3.8069566445906563`*^9, {3.807037372297291*^9, 
   3.8070373817722588`*^9}},ExpressionUUID->"fabf707d-707f-4960-856e-\
7f231f28ee68"],

Cell[CellGroupData[{

Cell["1.Tools", "Section",
 CellChangeTimes->{{3.80694339680271*^9, 3.806943397659464*^9}, {
  3.811701525162677*^9, 
  3.8117015260071487`*^9}},ExpressionUUID->"56bcfa16-19a7-45e0-89ad-\
dd9d0ec472da"],

Cell[CellGroupData[{

Cell["General ERG Tools", "Subsection",
 CellChangeTimes->{{3.806943415820918*^9, 
  3.806943437951455*^9}},ExpressionUUID->"fe5cf6eb-f1c4-489c-8310-\
06558dd6435e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Most", " ", "of", " ", "these", " ", "adapted", " ", "from", " ", "the", 
    " ", "attached", " ", "mathematica", " ", "notebook", " ", "in", " ", 
    RowBox[{"Phys", ".", "Rev", ".", "B"}], " ", "89"}], ",", 
   RowBox[{"075119", " ", 
    RowBox[{"(", 
     RowBox[{"arXiv", ":", "1310.4507"}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8069436147617083`*^9, 3.8069436178271093`*^9}, {
  3.806945102162092*^9, 3.8069451155789337`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7155378b-9537-4de6-96d4-bc48169e7f93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "]"}], ";", 
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"0370a814-156a-497e-9f71-87acd006fd1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"displays", " ", "entries", " ", "mod", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"display2", "[", "mat_", "]"}], ":=", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{"PolynomialMod", "[", 
       RowBox[{"mat", ",", "2"}], "]"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expandEntry", "[", 
     RowBox[{"poly_", ",", "x_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "f", ",", "p", ",", "c", ",", "xp", ",", "col", ",", "monos", ",", 
        "exps", ",", "gen"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "-", "1"}], "\[Equal]", "j"}], ",", "1", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "-", "1", "+", "n"}], "\[Equal]", "j"}], ",", "x", 
            ",", "0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gen", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{"Expand", "[", "poly", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "===", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "return", " ", "zero", " ", "matrix", " ", "if", " ", "the", " ", 
           "input", " ", "is", " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", "n", "}"}], ",", 
           RowBox[{"{", "n", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Else", ",", " ", 
           RowBox[{"compute", " ", "properly"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"col", "=", 
           RowBox[{"Collect", "[", 
            RowBox[{"p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"monos", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", "col", "]"}], "===", "Plus"}], ",", 
             RowBox[{"Apply", "[", 
              RowBox[{"List", ",", "col"}], "]"}], ",", 
             RowBox[{"{", "col", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"exps", "=", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Exponent", "[", 
               RowBox[{"#", ",", "x"}], "]"}], "&"}], ",", "monos"}], "]"}]}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"c", "=", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"x", ",", 
              RowBox[{"-", "exps"}]}], "]"}], "*", "monos"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"xp", "=", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MatrixPower", "[", 
               RowBox[{"gen", ",", "#"}], "]"}], "&"}], ",", "exps"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Expand", "[", 
           RowBox[{"c", ".", "xp"}], "]"}]}]}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"end", "-", "if"}], "*)"}], "]"}]}]}], "\[IndentingNewLine]",
      "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "coarse", " ", "grains", " ", "a", " ", "matrix", " ", "along", " ", "x", 
     " ", "by", " ", "n", " ", "lattice", " ", "spacings"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"coarseGrain", "[", 
     RowBox[{"mat_", ",", 
      RowBox[{"{", 
       RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Apply", "[", 
     RowBox[{"Join", ",", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"expandEntry", "[", 
                 RowBox[{"#", ",", "x", ",", "n"}], "]"}], "[", 
                RowBox[{"[", "nn", "]"}], "]"}], "&"}], ",", 
              RowBox[{"mat", "[", 
               RowBox[{"[", "row", "]"}], "]"}]}], "]"}], 
            "\[IndentingNewLine]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", "n"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"row", ",", 
          RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.806943668715269*^9, 3.806943708669541*^9}, {
  3.806943805491131*^9, 3.80694380618545*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7c7c3091-fb79-480c-a288-374fc9de4263"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"takes", " ", "eg", " ", "x"}], " ", "\[Rule]", " ", 
     RowBox[{"1", "/", "x"}]}], ",", " ", 
    RowBox[{
    "corresponds", " ", "to", " ", "reflection", " ", "of", " ", "lattice", 
     " ", "coords"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"monomialAntipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"v", "=", 
        RowBox[{"Intersection", "[", 
         RowBox[{
          RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}],
          "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"e", "=", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"mono", "=", 
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"Power", "[", 
           RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"mono", "===", "1"}], ",", "f", ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"c", "*", 
        RowBox[{"Apply", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"Power", "[", 
           RowBox[{"v", ",", 
            RowBox[{"-", "e"}]}], "]"}]}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"antipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ff", "=", 
        RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
         RowBox[{"fff", "=", "ff"}], ",", 
         RowBox[{"fff", "=", 
          RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", 
         RowBox[{"Map", "[", 
          RowBox[{"monomialAntipode", ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"List", ",", 
             RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], 
        "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"monomialAntipode", "[", 
     RowBox[{"f_", "[", "x_", "]"}], "]"}], ":=", 
    RowBox[{"f", "[", 
     RowBox[{"1", "/", "x"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"monomialAntipode", "[", 
     RowBox[{
      RowBox[{"f_", "[", "x_", "]"}], "^", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"1", "/", "x"}], "]"}], "^", "n"}]}], "\n", 
   RowBox[{
    RowBox[{"monomialAntipode", "[", 
     RowBox[{"mono_", "*", 
      RowBox[{"f_", "[", "x_", "]"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"monomialAntipode", "[", "mono", "]"}], "*", 
     RowBox[{"monomialAntipode", "[", 
      RowBox[{"f", "[", "x", "]"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"monomialAntipode", "[", 
     RowBox[{"mono_", "*", 
      RowBox[{
       RowBox[{"f_", "[", "x_", "]"}], "^", "n_"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"monomialAntipode", "[", "mono", "]"}], "*", 
     RowBox[{
      RowBox[{"monomialAntipode", "[", 
       RowBox[{"f", "[", "x", "]"}], "]"}], "^", "n"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.80694343961541*^9, 3.8069434396226597`*^9}, {
  3.806943727159349*^9, 3.8069437989291687`*^9}, {3.8069439998820972`*^9, 
  3.80694400190261*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d5ba279f-8a75-41bb-afa3-6364add83452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "apply", " ", "translationally", " ", "invariant", " ", "cnot", " ", 
    "from", " ", "src", " ", "to", " ", "tgt", " ", "with", " ", "a", " ", 
    "displacement", " ", "of", " ", 
    RowBox[{"f", ".", " ", "If"}], " ", "f", " ", "is", " ", "a", " ", 
    "polynomial", " ", "apply", " ", "multiple", " ", "cnots"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cNotMatrix", "[", 
     RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m", "=", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "f"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"src", "+", "q"}], ",", 
           RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", 
        RowBox[{"-", 
         RowBox[{"antipode", "[", "f", "]"}]}]}], ";", "\[IndentingNewLine]", 
       "m"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cNot", "[", 
     RowBox[{"mat_", ",", 
      RowBox[{"{", 
       RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"cNotMatrix", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", 
       "src", ",", "f"}], "]"}], ".", "mat"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ApplyCNOTSequence", "[", 
     RowBox[{"mat_", ",", "srctgts_"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cNotMatrix", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], ",", 
           RowBox[{"#2", "/.", 
            RowBox[{"List", "\[Rule]", "Sequence"}]}]}], "]"}], ".", "#1"}], 
        ")"}], "&"}], ",", "mat", ",", "srctgts"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"drop", " ", "rows", " ", "or", " ", "columns"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"factorOut", "[", 
     RowBox[{"mat_", ",", "tgt_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"`tgt", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
      " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
      "numbers"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", 
     RowBox[{"Delete", ",", "mat", ",", 
      RowBox[{"Reverse", "[", 
       RowBox[{"Sort", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "tgt", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"tgt", "+", 
             RowBox[{
              RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], "}"}]}], 
          "}"}], "]"}], "]"}], "]"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"dropColumn", "[", 
     RowBox[{"mat_", ",", "cols_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"`cols", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
      " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
      "numbers"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Fold", "[", 
      RowBox[{"Delete", ",", 
       RowBox[{"Transpose", "[", "mat", "]"}], ",", 
       RowBox[{"Reverse", "[", 
        RowBox[{"Sort", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "cols", "}"}], "]"}], "]"}], "]"}]}], "]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.806943814022711*^9, {3.806943845432063*^9, 3.806943888523101*^9}, {
   3.8069439256461773`*^9, 3.806943940312654*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b6446e14-1f66-4dcc-993a-794a38112873"]
}, Closed]],

Cell[CellGroupData[{

Cell["Twist Phase Tools", "Subsection",
 CellChangeTimes->{{3.80651117161801*^9, 3.80651117218928*^9}, {
  3.806943403143508*^9, 
  3.806943404475182*^9}},ExpressionUUID->"bf739359-2237-46e6-981b-\
b3ba198ca883"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "calculate", " ", "points", " ", "where", " ", "two", " ", "operators", 
    " ", "anticommute"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SymMat", "[", "n_", "]"}], ":=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"IdentityMatrix", "[", "n", "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ErrorSyndrome", "[", 
     RowBox[{"vecs1_", ",", "vecs2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Transpose", "[", "vecs1", "]"}], ".", 
     RowBox[{"SymMat", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "vecs1", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "]"}], ".", 
     RowBox[{"Map", "[", 
      RowBox[{"antipode", ",", "vecs2", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.806944092807848*^9, 3.806944112227591*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"eb808a3a-a5a7-41d0-a205-98ff01155e1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "tools", " ", "for", " ", "simplifying", " ", "and", " ", "truncating", 
    " ", "fractal", " ", "symmetries"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TruncateYs", "[", 
     RowBox[{"poly_", ",", "maxN_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "poly", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y", "^", "n_"}], "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", ">", "maxN"}], "||", 
          RowBox[{"n", "<", 
           RowBox[{
            RowBox[{"-", "1"}], "*", "maxN"}]}]}], ",", "0", ",", 
         RowBox[{"y", "^", "n"}]}], "]"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ImposePBC2", "[", 
     RowBox[{"poly_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "poly", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"1", "/", "x"}], "]"}], "^", "c_"}], " ", "/;", " ", 
         RowBox[{"c", "\[GreaterEqual]", 
          RowBox[{"(", 
           RowBox[{"2", "*", "n"}], ")"}]}]}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"1", "/", "x"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"2", "*", "n"}]}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"1", "/", "x"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"2", "*", "n"}], ")"}]}], "/", 
            RowBox[{"x", "^", "n"}]}], "+", "1"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", "x", "]"}], "^", "c_"}], " ", "/;", " ", 
         RowBox[{"c", "\[GreaterEqual]", 
          RowBox[{"(", 
           RowBox[{"2", "*", "n"}], ")"}]}]}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", "x", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"c", "-", 
            RowBox[{"2", "*", "n"}]}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"h", "[", "x", "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"2", "*", "n"}], ")"}]}], "*", 
            RowBox[{"x", "^", "n"}]}], "+", "1"}], ")"}]}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRule1", "[", 
     RowBox[{"expr_", ",", "f_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", "expr", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "\[Rule]", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "^", "i"}], "*", 
             RowBox[{
              RowBox[{"(", "f", ")"}], "^", "i"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"Q", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", "y", ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "l"}], "]"}], ")"}]}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"antipode", "[", "f", "]"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"l", "-", "i"}], ",", "l"}], "]"}], ")"}]}]}], ",", 
             
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", 
               RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}], ")"}]}]}], "}"}]}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y", "^", "c_"}], "\[Rule]", 
       RowBox[{"y", "^", 
        RowBox[{"(", 
         RowBox[{"Mod", "[", 
          RowBox[{"c", ",", "l"}], "]"}], ")"}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRule3", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "expr", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "*", "y", "*", 
         RowBox[{
          RowBox[{"g", "[", "x", "]"}], "^", "2"}]}], "\[Rule]", 
        RowBox[{"S", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "*", "x", "*", 
            RowBox[{
             RowBox[{"h", "[", "x", "]"}], "^", "2"}]}], "+", "1"}], 
          ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "*", 
          RowBox[{"y", "^", 
           RowBox[{"(", "c_", ")"}]}], "*", 
          RowBox[{
           RowBox[{"g", "[", "x", "]"}], "^", 
           RowBox[{"(", "k_", ")"}]}]}], "/;", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"BitAnd", "[", 
            RowBox[{"c", ",", 
             RowBox[{"c", "-", "1"}]}], "]"}], "\[Equal]", " ", "0"}], " ", "&&", 
          RowBox[{"k", "\[Equal]", 
           RowBox[{"2", "*", "c"}]}]}]}], "\[Rule]", 
        RowBox[{"S", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "*", "y"}], ")"}], "^", "c"}], "*", 
            RowBox[{
             RowBox[{"h", "[", "x", "]"}], "^", 
             RowBox[{"(", "k", ")"}]}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"Q", "*", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "/", "y"}]}], 
        "\[Rule]", 
        RowBox[{"Q", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{"x", "*", "y"}], ")"}]}], "+", "1"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Q", "*", 
          RowBox[{
           RowBox[{"g", "[", 
            RowBox[{"1", "/", "x"}], "]"}], "^", 
           RowBox[{"(", "k_", ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "y"}], ")"}], "^", "c_"}]}], "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"BitAnd", "[", 
            RowBox[{"c", ",", 
             RowBox[{"c", "-", "1"}]}], "]"}], " ", "\[Equal]", " ", "0"}], 
          " ", "&&", 
          RowBox[{"k", "\[Equal]", 
           RowBox[{"2", "*", "c"}]}]}]}], "\[Rule]", 
        RowBox[{"Q", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{"1", "/", "x"}], "]"}], "^", 
             RowBox[{"(", "k", ")"}]}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"x", "*", "y"}], ")"}]}], ")"}], "^", "c"}]}]}], 
          ")"}]}]}]}], "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.806517874371711*^9, 3.806517902136408*^9}, {
   3.806943263692021*^9, 3.8069432643641872`*^9}, 3.806943351077632*^9, {
   3.8069434258367643`*^9, 3.806943428034013*^9}, {3.806944087695677*^9, 
   3.806944141850046*^9}, {3.806944199411544*^9, 3.8069441998855953`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"09f4e897-2a22-44ef-b7a6-4f7568d88fd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "tools", " ", "for", " ", "simplifying", " ", "and", " ", "truncating", 
    " ", "linear", " ", "symmetries"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SimplifyRuleLin", "[", 
     RowBox[{"expr_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"expr", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Xs", "\[Rule]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"x", "^", "i"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Ys", "\[Rule]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"y", "^", "i"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRuleLin2", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "expr", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Xs", "*", 
         RowBox[{"x", "^", "n_"}]}], "\[Rule]", "Xs"}], ",", 
       RowBox[{
        RowBox[{"Xs", "*", "x"}], "\[Rule]", "Xs"}], ",", 
       RowBox[{
        RowBox[{"Ys", "*", 
         RowBox[{"y", "^", "n_"}]}], "\[Rule]", "Ys"}], ",", 
       RowBox[{
        RowBox[{"Ys", "*", "y"}], "\[Rule]", "Ys"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRuleLin3", "[", 
     RowBox[{"expr_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "expr", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"c_", "^", "n_"}], "/;", 
        RowBox[{"n", "\[Equal]", 
         RowBox[{"l", "-", "1"}]}]}], "\[Rule]", 
       RowBox[{"1", "/", "c"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TruncateDir", "[", 
     RowBox[{"poly_", ",", "var_", ",", "maxN_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "poly", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "^", "n_"}], "/;", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", ">", "maxN"}], "||", 
          RowBox[{"n", "<", 
           RowBox[{
            RowBox[{"-", "1"}], "*", "maxN"}]}]}], ")"}]}], "\[Rule]", "0"}], 
      "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PBCDir", "[", 
     RowBox[{"poly_", ",", "var_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"ExpandAll", "[", "poly", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"var", "^", "n_"}], "/;", 
         RowBox[{"(", 
          RowBox[{"n", "<", "0"}], ")"}]}], "\[Rule]", 
        RowBox[{"var", "^", 
         RowBox[{"(", 
          RowBox[{"l", "+", "n"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"var", "^", "n_"}], "/;", 
        RowBox[{"(", 
         RowBox[{"n", "\[Equal]", "l"}], ")"}]}], "\[Rule]", "1"}], 
      "}"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.806949838442049*^9, 3.806949848513588*^9}, {
  3.806950722526472*^9, 3.806950769501553*^9}, {3.806950827142467*^9, 
  3.806950843036454*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"2c6687ca-f1b2-4ff7-9f7e-de1bacf1904b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "given", " ", "a", " ", "set", " ", "of", " ", "error", " ", "syndromes", 
     " ", "of", " ", "a", " ", "truncated", " ", "symmetry", " ", 
     RowBox[{"(", 
      RowBox[{"points", " ", "where", " ", "it", " ", "anticommutes"}], 
      ")"}]}], ",", " ", 
    RowBox[{
    "calculate", " ", "an", " ", "equivalent", " ", "operator", " ", "that", 
     " ", "only", " ", "acts", " ", "on", " ", "one", " ", "edge"}]}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GetUVecs", "[", 
    RowBox[{"syndromes_", ",", "nSyms_", ",", "nStabs_"}], "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SymMat", "[", 
         RowBox[{"nStabs", "/", "2"}], "]"}], ".", 
        RowBox[{
         RowBox[{"Transpose", "[", "syndromes", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"1", ";;", 
            RowBox[{"nSyms", "/", "2"}]}]}], "]"}], "]"}]}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"nStabs", ",", 
           RowBox[{"nSyms", "/", "2"}]}], "}"}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"nStabs", ",", 
           RowBox[{"nSyms", "/", "2"}]}], "}"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"SymMat", "[", 
         RowBox[{"nStabs", "/", "2"}], "]"}], ".", 
        RowBox[{
         RowBox[{"Transpose", "[", "syndromes", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"nSyms", "/", "2"}], "+", "1"}], ";;", "nSyms"}]}], 
          "]"}], "]"}]}]}], "]"}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.80694420349365*^9, 3.8069442469384947`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ccea087c-f107-4236-a76c-037ed6d206f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "takes", " ", "a", " ", "2", "nxn", " ", "matrix", " ", "with", " ", "1", 
     "s", " ", "on", " ", "diagonal", " ", "and", " ", "adds", " ", "a", " ", 
     "copy", " ", "of", " ", "some", " ", "other", " ", "model", " ", "to", 
     " ", "srcqubits", " ", "and", " ", 
     RowBox[{"tgtqubits", ".", " ", "Used"}], " ", "for", " ", "self"}], "-", 
    "bifurcation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AddModel", "[", 
    RowBox[{"model_", ",", "srcQubits_", ",", "tgtQubits_", ",", "mat_"}], 
    "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"w", "=", 
        RowBox[{
         RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"modelQ", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "model", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "4"}]}], ",", 
       RowBox[{"arr", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"srcQubits", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"tgtQubits", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{"model", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "srcQubits", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "srcQubits", "]"}]}], "}"}]}], "]"}]}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{"mat", ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"yq", "=", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], ",", 
               RowBox[{"xq", "=", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "-", 
                 RowBox[{"h", "/", "4"}]}]}], ",", 
               RowBox[{"elem", "=", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"yq", ",", "xq"}], "}"}], "\[Rule]", "elem"}], ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"3", "*", 
                    RowBox[{"h", "/", "4"}]}], "+", "xq"}], ",", 
                  RowBox[{
                   RowBox[{"w", "/", "2"}], "+", "yq"}]}], "}"}], "\[Rule]", 
                RowBox[{"antipode", "[", "elem", "]"}]}]}], "}"}]}], "]"}], 
           "&"}], ",", "arr", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806944249974625*^9, 3.806944277981412*^9}, {
  3.806949906801488*^9, 3.806949908355205*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7315e966-7abe-438c-b988-a633affd5dba"]
}, Closed]],

Cell[CellGroupData[{

Cell["Local Gates Tools", "Subsection",
 CellChangeTimes->{{3.806955350456727*^9, 
  3.806955352931005*^9}},ExpressionUUID->"52dd4678-c834-4d89-97b2-\
549ea1748eb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Make", " ", "local", " ", "gates", " ", "for", " ", "bifurcating", " ", 
    "the", " ", "B", " ", 
    RowBox[{"model", ".", " ", "These"}], " ", "correspond", " ", "to", " ", 
    "cnots", " ", "joining", " ", "two", " ", "rectangles", " ", "in", " ", 
    "each", " ", 
    RowBox[{"sublattice", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GetQubitsSquare", "[", 
     RowBox[{
     "w1_", ",", "h1_", ",", "xd1_", ",", "yd1_", ",", "w2_", ",", "h2_", ",",
       "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "mat1", ",", "matrows1", ",", "mat2", ",", "matrows2", ",", 
        "nonzeros1", ",", "nonzeros2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mat1", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "^", "xd1"}], "*", 
             RowBox[{"y", "^", "yd1"}]}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x", "^", "w1"}], ",", "0", ",", "0", ",", "0"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"y", "^", "h1"}], ",", "0", ",", "0", ",", "0"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"x", "^", "w1"}], "*", 
                RowBox[{"y", "^", "h1"}]}], ",", "0", ",", "0", ",", "0"}], 
              "}"}]}], "}"}]}], "]"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat2", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "^", "xd2"}], "*", 
             RowBox[{"y", "^", "yd2"}]}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"x", "^", "w2"}], ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"y", "^", "h2"}], ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"x", "^", "w2"}], "*", 
                RowBox[{"y", "^", "h2"}]}], ",", "0", ",", "0"}], "}"}]}], 
            "}"}]}], "]"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrows1", "=", 
        RowBox[{"mat1", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "17", ",", "33", ",", "49"}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrows2", "=", 
        RowBox[{"mat2", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "17", ",", "33", ",", "49"}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nonzeros1", " ", "=", " ", 
        RowBox[{"Position", "[", 
         RowBox[{"matrows1", ",", 
          RowBox[{"c_", "/;", 
           RowBox[{"!", 
            RowBox[{"(", 
             RowBox[{"c", "===", "0"}], ")"}]}]}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nonzeros2", " ", "=", " ", 
        RowBox[{"Position", "[", 
         RowBox[{"matrows2", ",", 
          RowBox[{"c_", "/;", 
           RowBox[{"!", 
            RowBox[{"(", 
             RowBox[{"c", "===", "0"}], ")"}]}]}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"matrows1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          "nonzeros1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"matrows2", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          "nonzeros2"}]}], "\[IndentingNewLine]", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SquareGatesList", "[", 
     RowBox[{
     "w1_", ",", "h1_", ",", "xd1_", ",", "yd1_", ",", "w2_", ",", "h2_", ",",
       "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"qubits", " ", "=", 
        RowBox[{"GetQubitsSquare", "[", 
         RowBox[{
         "w1", ",", "h1", ",", "xd1", ",", "yd1", ",", "w2", ",", "h2", ",", 
          "xd2", ",", "yd2"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"tgt", "=", 
               RowBox[{"qubits", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"src", "=", 
               RowBox[{"qubits", "[", 
                RowBox[{"[", 
                 RowBox[{"4", "+", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"tgt", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"src", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"tgt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", 
               RowBox[{"src", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SquareGatesMatrix", "[", 
     RowBox[{
     "w1_", ",", "h1_", ",", "xd1_", ",", "yd1_", ",", "w2_", ",", "h2_", ",",
       "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"gatesList", ",", "gatesListDropped"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"gatesList", "=", 
        RowBox[{"SquareGatesList", "[", 
         RowBox[{
         "w1", ",", "h1", ",", "xd1", ",", "yd1", ",", "w2", ",", "h2", ",", 
          "xd2", ",", "yd2"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gatesListDropped", " ", "=", " ", 
        RowBox[{"gatesList", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"c_", "/;", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", ">", "8"}], " ", "&&", " ", 
               RowBox[{"c", "\[LessEqual]", "24"}]}], ")"}]}], " ", "\[Rule]", 
            RowBox[{"c", "-", "4"}]}], ",", 
           RowBox[{
            RowBox[{"c_", "/;", 
             RowBox[{"(", 
              RowBox[{"c", ">", "28"}], ")"}]}], "\[Rule]", 
            RowBox[{"c", "-", "8"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{"gatesList", ",", 
           RowBox[{"c_", "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", ">", "4"}], "&&", 
                RowBox[{"c", "\[LessEqual]", "8"}]}], ")"}], "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", ">", "24"}], "&&", 
                RowBox[{"c", "\[LessEqual]", "28"}]}], ")"}]}], ")"}]}], ",", 
           "2"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"ApplyCNOTSequence", "[", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "48", "]"}], ",", 
           "gatesListDropped"}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ApplySquareGateSequence", "[", 
     RowBox[{"mat_", ",", "squares_"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SquareGatesMatrix", "[", 
          RowBox[{"#2", "/.", 
           RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ".", "#1"}], 
        ")"}], "&"}], ",", "mat", ",", "squares"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.805734281509865*^9, 3.805734468966413*^9}, {
  3.805734523512437*^9, 3.805734583245315*^9}, {3.80573820845865*^9, 
  3.8057382145001307`*^9}, {3.806955481563312*^9, 3.80695552723304*^9}, {
  3.806956985607792*^9, 3.806956988072308*^9}, {3.807037077560913*^9, 
  3.8070370777441263`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c176f142-7a52-493c-99c4-20614ef80bde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "make", " ", "local", " ", "gates", " ", "for", " ", "the", " ", 
    "bifurcation", " ", "of", " ", "linear", " ", "cluster", " ", 
    RowBox[{"state", ".", " ", "Similar"}], " ", "to", " ", "above", " ", 
    "but", " ", "on", " ", "a", " ", "smaller", " ", "lattice", " ", "and", 
    " ", "only", " ", "1", "x1", " ", 
    RowBox[{"squares", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GetQubitsSquareSmall", "[", 
     RowBox[{"xd1_", ",", "yd1_", ",", "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "mat1", ",", "matrows1", ",", "mat2", ",", "matrows2", ",", 
        "nonzeros1", ",", "nonzeros2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mat1", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "^", "xd1"}], "*", 
             RowBox[{"y", "^", "yd1"}]}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"y", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x", "*", "y"}], ",", "0", ",", "0", ",", "0"}], 
              "}"}]}], "}"}]}], "]"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat2", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "^", "xd2"}], "*", 
             RowBox[{"y", "^", "yd2"}]}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "x", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "y", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"x", "*", "y"}], ",", "0", ",", "0"}], "}"}]}], 
            "}"}]}], "]"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrows1", "=", 
        RowBox[{"mat1", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "5", ",", "9", ",", "13"}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrows2", "=", 
        RowBox[{"mat2", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "5", ",", "9", ",", "13"}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nonzeros1", " ", "=", " ", 
        RowBox[{"Position", "[", 
         RowBox[{"matrows1", ",", 
          RowBox[{"c_", "/;", 
           RowBox[{"!", 
            RowBox[{"(", 
             RowBox[{"c", "===", "0"}], ")"}]}]}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nonzeros2", " ", "=", " ", 
        RowBox[{"Position", "[", 
         RowBox[{"matrows2", ",", 
          RowBox[{"c_", "/;", 
           RowBox[{"!", 
            RowBox[{"(", 
             RowBox[{"c", "===", "0"}], ")"}]}]}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"matrows1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          "nonzeros1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"matrows2", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          "nonzeros2"}]}], "\[IndentingNewLine]", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SquareGatesListSmall", "[", 
     RowBox[{"xd1_", ",", "yd1_", ",", "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"qubits", " ", "=", 
        RowBox[{"GetQubitsSquareSmall", "[", 
         RowBox[{"xd1", ",", "yd1", ",", "xd2", ",", "yd2"}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"tgt", "=", 
               RowBox[{"qubits", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"src", "=", 
               RowBox[{"qubits", "[", 
                RowBox[{"[", 
                 RowBox[{"4", "+", "j"}], "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"tgt", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"src", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"tgt", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "/", 
               RowBox[{"src", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SquareGatesMatrixSmall", "[", 
     RowBox[{"xd1_", ",", "yd1_", ",", "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"ApplyCNOTSequence", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "16", "]"}], ",", 
      RowBox[{"SquareGatesListSmall", "[", 
       RowBox[{"xd1", ",", "yd1", ",", "xd2", ",", "yd2"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ApplySquareGateSequenceSmall", "[", 
     RowBox[{"mat_", ",", "params_"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"SquareGatesMatrixSmall", "@@", "#2"}], ")"}], ".", "#1"}], 
        ")"}], "&"}], ",", "mat", ",", "params"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.806958668771708*^9, 3.806958673201736*^9}, {
  3.8069587196610947`*^9, 3.806958729911401*^9}, {3.806958774523212*^9, 
  3.806958778885663*^9}, {3.807036920305626*^9, 3.807037024545947*^9}, {
  3.8070370705677357`*^9, 3.807037073700375*^9}, {3.807037116688497*^9, 
  3.807037136412244*^9}, {3.807037206686936*^9, 3.8070372733733587`*^9}, {
  3.807037936632271*^9, 3.807037937104349*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"373cf5c8-20f4-49a9-b05a-19ce91d90724"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "make", " ", "local", " ", "gates", " ", "for", " ", "the", " ", 
      "Sierpinski", " ", "fractal", " ", "f", 
      RowBox[{"(", "x", ")"}]}], "=", 
     RowBox[{"1", "+", "x", "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"x", ".", " ", "If"}]}], " ", "you", " ", "want", " ", "to", 
       " ", "change", " ", "to", " ", "a", " ", "different", " ", 
       "fractal"}]}]}], ",", " ", 
    RowBox[{"simply", " ", "change", " ", "localshape"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"localShape", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "x", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{"x", "*", "y"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetQubitsShape", "[", 
     RowBox[{"xd1_", ",", "yd1_", ",", "xd2_", ",", "yd2_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "mat1", ",", "mat2", ",", "matrows1", ",", "matrows2", ",", 
        "nonzeros1", ",", "nonzeros2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mat1", "=", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "^", "xd1"}], "*", 
              RowBox[{"y", "^", "yd1"}], "*", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"antipode", "[", "#", "]"}], ",", "0", ",", "0", ",", 
                "0"}], "}"}]}], ")"}], "&"}], "/@", "localShape"}], "]"}], 
         "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat2", " ", "=", " ", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "^", "xd2"}], "*", 
              RowBox[{"y", "^", "yd2"}], "*", 
              RowBox[{"{", 
               RowBox[{"0", ",", "#", ",", "0", ",", "0"}], "}"}]}], ")"}], 
            "&"}], "/@", "localShape"}], "]"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrows1", "=", 
        RowBox[{"mat1", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "17", ",", "33", ",", "49"}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrows2", "=", 
        RowBox[{"mat2", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "17", ",", "33", ",", "49"}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nonzeros1", " ", "=", " ", 
        RowBox[{"Position", "[", 
         RowBox[{"matrows1", ",", 
          RowBox[{"c_", "/;", 
           RowBox[{"!", 
            RowBox[{"(", 
             RowBox[{"c", "===", "0"}], ")"}]}]}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nonzeros2", " ", "=", " ", 
        RowBox[{"Position", "[", 
         RowBox[{"matrows2", ",", 
          RowBox[{"c_", "/;", 
           RowBox[{"!", 
            RowBox[{"(", 
             RowBox[{"c", "===", "0"}], ")"}]}]}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"matrows1", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          "nonzeros1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"matrows2", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          "nonzeros2"}]}], "\[IndentingNewLine]", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ShapeGatesList", "[", 
     RowBox[{"xd1_", ",", "yd1_", ",", "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"qubits", "=", 
        RowBox[{"GetQubitsShape", "[", 
         RowBox[{"xd1", ",", "yd1", ",", "xd2", ",", "yd2"}], "]"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"src", "=", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{"tgt", "=", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tgt", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"src", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"tgt", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/", 
             RowBox[{"src", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Tuples", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qubits", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "4"}], "]"}], "]"}], ",", 
          RowBox[{"qubits", "[", 
           RowBox[{"[", 
            RowBox[{"5", ";;", "8"}], "]"}], "]"}]}], "}"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ShapeGatesMatrix", "[", 
     RowBox[{"xd1_", ",", "yd1_", ",", "xd2_", ",", "yd2_"}], "]"}], ":=", 
    RowBox[{"ApplyCNOTSequence", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "64", "]"}], ",", 
      RowBox[{"ShapeGatesList", "[", 
       RowBox[{"xd1", ",", "yd1", ",", "xd2", ",", "yd2"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ApplyShapeGateSequence", "[", 
     RowBox[{"mat_", ",", "params_"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ShapeGatesMatrix", "@@", "#2"}], ")"}], ".", "#1"}], ")"}],
        "&"}], ",", "mat", ",", "params"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8069581776911716`*^9, 3.80695834131793*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"555071db-b4b3-4098-ab9d-1cad0ef93a61"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["2.Twist Phases for Fractals", "Section",
 CellChangeTimes->{{3.806943550864615*^9, 3.8069435583456163`*^9}, {
  3.811701527585294*^9, 
  3.811701527721058*^9}},ExpressionUUID->"4728a6d5-06c1-4bdb-bcd8-\
3511e0e9224e"],

Cell[CellGroupData[{

Cell["l=0 General RG", "Subsection",
 CellChangeTimes->{{3.8065169940728493`*^9, 
  3.806516996849845*^9}},ExpressionUUID->"cd9e711b-bc32-4ae8-bb98-\
dc81231757c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"coarse", " ", 
     RowBox[{"graining", ".", " ", "We"}], " ", "write", " ", "f", 
     RowBox[{"(", "x", ")"}]}], "=", 
    RowBox[{
     RowBox[{"g", 
      RowBox[{"(", 
       RowBox[{"x", "^", "2"}], ")"}]}], "+", 
     RowBox[{"x", "*", "h", 
      RowBox[{"(", 
       RowBox[{"x", "^", "2"}], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"stabsCG", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"u", "[", "x", "]"}], "+", 
              RowBox[{"x", "*", 
               RowBox[{"v", "[", "x", "]"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"y", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", "x", "]"}], "+", 
                 RowBox[{"x", "*", 
                  RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"1", "/", "x"}], "]"}], "+", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"1", "/", "x"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"h", "[", 
                   RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}], "/", 
               "y"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8065169985733852`*^9, 3.806517156272292*^9}, {
  3.807038832320827*^9, 
  3.807038857611474*^9}},ExpressionUUID->"5b66f241-211b-4915-9c35-\
ffd5c3df2561"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"u", "[", "x", "]"}], 
      RowBox[{"x", " ", 
       RowBox[{"v", "[", "x", "]"}]}], 
      RowBox[{
       RowBox[{"y", " ", 
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], 
      RowBox[{
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], "0", "0", "0", "0"},
     {
      RowBox[{"v", "[", "x", "]"}], 
      RowBox[{"u", "[", "x", "]"}], 
      RowBox[{
       RowBox[{"y", " ", 
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{"y", " ", 
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], 
      RowBox[{
       RowBox[{"y", " ", 
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], 
      RowBox[{"u", "[", "x", "]"}], 
      RowBox[{"x", " ", 
       RowBox[{"v", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", "x", "]"}], " ", 
        RowBox[{"u", "[", "x", "]"}]}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"h", "[", "x", "]"}], " ", 
        RowBox[{"v", "[", "x", "]"}]}]}], 
      RowBox[{"v", "[", "x", "]"}], 
      RowBox[{"u", "[", "x", "]"}], "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      RowBox[{"u", "[", 
       FractionBox["1", "x"], "]"}], 
      RowBox[{"v", "[", 
       FractionBox["1", "x"], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         FractionBox["1", "x"], "]"}], " ", 
        RowBox[{"u", "[", 
         FractionBox["1", "x"], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], "x"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"h", "[", 
         FractionBox["1", "x"], "]"}], " ", 
        RowBox[{"u", "[", 
         FractionBox["1", "x"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"g", "[", 
         FractionBox["1", "x"], "]"}], " ", 
        RowBox[{"v", "[", 
         FractionBox["1", "x"], "]"}]}]}]},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"v", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      RowBox[{"u", "[", 
       FractionBox["1", "x"], "]"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], "x"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], "x"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         FractionBox["1", "x"], "]"}], " ", 
        RowBox[{"u", "[", 
         FractionBox["1", "x"], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], "x"]}]},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], "y"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], "y"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], "y"]}], 
      RowBox[{"u", "[", 
       FractionBox["1", "x"], "]"}], 
      RowBox[{"v", "[", 
       FractionBox["1", "x"], "]"}]},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], "y"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]]}], 
      FractionBox[
       RowBox[{"v", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      RowBox[{"u", "[", 
       FractionBox["1", "x"], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806517020288568*^9, 3.8065171214276114`*^9, 3.806517156720977*^9, 
   3.8067750424915323`*^9, 3.806940176546096*^9, 3.8069404762931643`*^9, {
   3.806943959815423*^9, 3.806943982259598*^9}, {3.806944029969019*^9, 
   3.806944039382077*^9}, 3.807036880422927*^9, 3.807038803380905*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"43fbe39b-1b97-4d3b-8d37-e3a69ed268e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Symmetries", ".", " ", "S"}], "=", 
    RowBox[{
     RowBox[{"F", 
      RowBox[{"(", 
       RowBox[{"x", ",", "y"}], ")"}], " ", "and", " ", "Q"}], "=", 
     RowBox[{"F", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "x"}], ",", 
         RowBox[{"1", "/", "y"}]}], ")"}], "."}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"symsCG", " ", "=", " ", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"dropColumn", "[", 
      RowBox[{
       RowBox[{"coarseGrain", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"S", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "Q"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"S", "\[Rule]", 
             RowBox[{"S", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"y", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"g", "[", "x", "]"}], "+", 
                   RowBox[{"x", "*", 
                    RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ",", 
            RowBox[{"Q", "\[Rule]", 
             RowBox[{"Q", "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "/", "y"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"g", "[", 
                    RowBox[{"1", "/", "x"}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"h", "[", 
                    RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}]}]}], 
               ")"}]}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.806517332599965*^9, {3.806944483556478*^9, 3.8069445061408987`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ddf1be94-ef44-4351-95b5-a5276a276d72"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"S", "0", "0", "0"},
     {"0", "S", "0", "0"},
     {
      RowBox[{"S", " ", 
       RowBox[{"g", "[", "x", "]"}]}], 
      RowBox[{"S", " ", "x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "0", "0"},
     {
      RowBox[{"S", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"S", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "0"},
     {"0", "0", "Q", "0"},
     {"0", "0", "0", "Q"},
     {"0", "0", 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"g", "[", 
         FractionBox["1", "x"], "]"}]}], "y"], 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"h", "[", 
         FractionBox["1", "x"], "]"}]}], "y"]},
     {"0", "0", 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"h", "[", 
         FractionBox["1", "x"], "]"}]}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"g", "[", 
         FractionBox["1", "x"], "]"}]}], "y"]},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806517334936676*^9, 3.806775042528626*^9, 3.806940176558013*^9, 
   3.806940476319409*^9, {3.806943959842538*^9, 3.8069439823059072`*^9}, {
   3.806944030034255*^9, 3.806944039427146*^9}, 3.807036880450533*^9, 
   3.807038803414631*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"6a0cdc35-0881-44be-80e8-31f41af18c3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"truncatedSyms", "=", 
     RowBox[{"SimplifyRule1", "[", 
      RowBox[{"symsCG", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
        RowBox[{"x", "*", 
         RowBox[{
          RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}], ",", "8"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes", " ", "=", " ", 
     RowBox[{"ImposePBC2", "[", 
      RowBox[{
       RowBox[{"TruncateYs", "[", 
        RowBox[{
         RowBox[{"ErrorSyndrome", "[", 
          RowBox[{"truncatedSyms", ",", "stabsCG"}], "]"}], ",", "4"}], "]"}],
        ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRule3", "[", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsCG", ",", 
       RowBox[{"GetUVecs", "[", 
        RowBox[{"syndromes", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
     "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.806517377551272*^9, 3.806517408691824*^9}, {
  3.806517443299725*^9, 3.806517517691822*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"6eec9c24-f47a-4879-8a82-99b10e897651"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"S", " ", 
       RowBox[{"u", "[", "x", "]"}]}], 
      RowBox[{"S", " ", 
       RowBox[{"v", "[", "x", "]"}]}]},
     {"0", "0", 
      RowBox[{"S", " ", "x", " ", 
       RowBox[{"v", "[", "x", "]"}]}], 
      RowBox[{"S", " ", 
       RowBox[{"u", "[", "x", "]"}]}]},
     {
      RowBox[{"Q", " ", 
       RowBox[{"u", "[", 
        FractionBox["1", "x"], "]"}]}], 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"v", "[", 
         FractionBox["1", "x"], "]"}]}], "x"], "0", "0"},
     {
      RowBox[{"Q", " ", 
       RowBox[{"v", "[", 
        FractionBox["1", "x"], "]"}]}], 
      RowBox[{"Q", " ", 
       RowBox[{"u", "[", 
        FractionBox["1", "x"], "]"}]}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8065175207857227`*^9, 3.8067750433842497`*^9, 3.8069401772992277`*^9, 
   3.806940476994581*^9, {3.806943960316251*^9, 3.806943982703608*^9}, {
   3.806944030891659*^9, 3.806944040248803*^9}, 3.807036881128025*^9, 
   3.807038804238825*^9},
 CellLabel->
  "Out[47]//MatrixForm=",ExpressionUUID->"74f89c43-40c5-4fa4-a996-\
b57c957e9fd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"creating", " ", "the", " ", "bifurcating", " ", 
      RowBox[{"models", ".", " ", "Adding"}], " ", "4", " ", "models", " ", 
      "with", " ", 
      RowBox[{"w", "[", "x", "]"}]}], "=", "u"}], ",", "u", ",", "v", ",", 
    "xv"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GeneralStabs", "[", 
     RowBox[{"w_", ",", "f_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", "*", "f"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"antipode", "[", "w", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"antipode", "[", "f", "]"}], "/", "y"}]}], ")"}]}]}], 
       "}"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"baseMat", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "]"}], ",", 
       RowBox[{"IdentityMatrix", "[", "8", "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"bifurcatedStabs", "=", 
    RowBox[{"AddModel", "[", 
     RowBox[{
      RowBox[{"GeneralStabs", "[", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"v", "[", "x", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
         RowBox[{"x", "*", 
          RowBox[{
           RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}]}], "]"}], ",", 
      RowBox[{"{", "8", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"AddModel", "[", 
       RowBox[{
        RowBox[{"GeneralStabs", "[", 
         RowBox[{
          RowBox[{"v", "[", "x", "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
           RowBox[{"x", "*", 
            RowBox[{
             RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}]}], "]"}], ",", 
        RowBox[{"{", "7", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"AddModel", "[", 
         RowBox[{
          RowBox[{"GeneralStabs", "[", 
           RowBox[{
            RowBox[{"u", "[", "x", "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
             RowBox[{"x", "*", 
              RowBox[{
               RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}]}], "]"}], ",", 
          RowBox[{"{", "6", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"AddModel", "[", 
           RowBox[{
            RowBox[{"GeneralStabs", "[", 
             RowBox[{
              RowBox[{"u", "[", "x", "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
               RowBox[{"x", "*", 
                RowBox[{
                 RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}]}], "]"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", "\[IndentingNewLine]", "baseMat"}], 
           "]"}]}], "]"}]}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.806518081567429*^9, 3.806518134716094*^9}, 
   3.806518171329361*^9, {3.8065182064951878`*^9, 3.806518212336557*^9}, {
   3.806518280171383*^9, 3.806518290582408*^9}, {3.806518489226005*^9, 
   3.80651858705024*^9}, {3.806518841859556*^9, 3.806518922605937*^9}, {
   3.806518988519721*^9, 3.806518988909189*^9}, {3.806519759223015*^9, 
   3.8065197699129877`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"ac3f89b2-312f-423e-870c-95eb45bd3521"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "[", "x", "]"}], "2"], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"u", "[", "x", "]"}]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "[", "x", "]"}], "2"], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"u", "[", "x", "]"}]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "[", "x", "]"}], "2"], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"v", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "[", "x", "]"}], "2"], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"v", "[", "x", "]"}]}], "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"u", "[", 
        FractionBox["1", "x"], "]"}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], "y"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"h", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"u", "[", 
        FractionBox["1", "x"], "]"}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], "y"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"h", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"u", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"v", "[", 
        FractionBox["1", "x"], "]"}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], "y"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"h", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{"v", "[", 
         FractionBox["1", "x"], "]"}], "x"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"h", "[", 
           FractionBox["1", "x"], "]"}], "2"], " ", 
         RowBox[{"v", "[", 
          FractionBox["1", "x"], "]"}]}], 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}]]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8065185148759727`*^9, 3.8065185350455008`*^9}, 
   3.806518587766603*^9, 3.8065189252763567`*^9, 3.806518989252122*^9, 
   3.806775043422193*^9, 3.806940177343642*^9, 3.8069404770185633`*^9, {
   3.8069439603594007`*^9, 3.806943982750856*^9}, {3.806944030933782*^9, 
   3.80694404027427*^9}, 3.807036881172646*^9, 3.8070388043170223`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"2a21d983-a6ca-4009-ab8a-b2dfb4ef1bda"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "twist", " ", "phases", " ", "of", " ", "bifurcating", " ", "models"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.806518597324687*^9, 3.806518603843905*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"8bd18ad9-c813-4635-ab6e-39d852ce2785"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"syndromes2", " ", "=", " ", 
   RowBox[{"ImposePBC2", "[", 
    RowBox[{
     RowBox[{"TruncateYs", "[", 
      RowBox[{
       RowBox[{"ErrorSyndrome", "[", 
        RowBox[{"truncatedSyms", ",", "bifurcatedStabs"}], "]"}], ",", "4"}], 
      "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyRule3", "[", 
   RowBox[{"ErrorSyndrome", "[", 
    RowBox[{"symsCG", ",", 
     RowBox[{"GetUVecs", "[", 
      RowBox[{"syndromes2", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
   "display2"}]}], "Input",
 CellChangeTimes->{{3.806518700051281*^9, 3.806518727478134*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"4cf3117a-4e6b-4ed5-a81c-2ff58e46a8d9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"S", " ", 
       RowBox[{"u", "[", "x", "]"}]}], 
      RowBox[{"S", " ", 
       RowBox[{"v", "[", "x", "]"}]}]},
     {"0", "0", 
      RowBox[{"S", " ", "x", " ", 
       RowBox[{"v", "[", "x", "]"}]}], 
      RowBox[{"S", " ", 
       RowBox[{"u", "[", "x", "]"}]}]},
     {
      RowBox[{"Q", " ", 
       RowBox[{"u", "[", 
        FractionBox["1", "x"], "]"}]}], 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"v", "[", 
         FractionBox["1", "x"], "]"}]}], "x"], "0", "0"},
     {
      RowBox[{"Q", " ", 
       RowBox[{"v", "[", 
        FractionBox["1", "x"], "]"}]}], 
      RowBox[{"Q", " ", 
       RowBox[{"u", "[", 
        FractionBox["1", "x"], "]"}]}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806518729851597*^9, 3.806518931841695*^9, 3.8065189917033863`*^9, 
   3.8067750438064537`*^9, 3.80694017766621*^9, 3.8069404773154993`*^9, {
   3.806943960571004*^9, 3.806943982995201*^9}, {3.806944031316639*^9, 
   3.806944040621142*^9}, 3.807036881471443*^9, 3.807038804676721*^9},
 CellLabel->
  "Out[53]//MatrixForm=",ExpressionUUID->"2d92ec87-2cc5-48e0-80c7-\
66d7b0a622be"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "l=1 RG For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0ceabc01-2f04-4f12-adf9-11c2bf15b394"]
}], "Subsection",
 CellChangeTimes->{{3.8065190510883303`*^9, 
  3.806519110774041*^9}},ExpressionUUID->"35b06b49-78c1-4207-ac3c-\
b7e3f066a892"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
            RowBox[{"x", "*", 
             RowBox[{
              RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}], ")"}]}]}], ")"}], 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "[", 
              RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "/", "x"}]}], 
           ")"}], "/", "y"}]}], ")"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
             RowBox[{"x", "*", 
              RowBox[{
               RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}], ")"}]}]}], 
         ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "x"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "/", "x"}]}], 
            ")"}], "/", "y"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "x"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"y", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
             RowBox[{"x", "*", 
              RowBox[{
               RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}], ")"}]}]}], 
         ")"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{"1", "/", "x"}], "]"}], "^", "2"}], "/", "x"}]}], 
            ")"}], "/", "y"}]}], ")"}]}]}], "}"}]}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.8065191165416117`*^9, 3.806519193255786*^9}, {
  3.806520262836588*^9, 3.8065202899199667`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"8556cf74-ba21-4683-9da1-99349523f85e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"HA", " ", "but", " ", "with", " ", "l"}], "=", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"stabsHAyCG", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"y", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"y", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", "x", "]"}], "+", 
                 RowBox[{"x", "*", 
                  RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"1", "/", "x"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"h", "[", 
                   RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}], "/", 
               "y"}]}], ")"}], "/", "y"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806519211629672*^9, 3.806519223590227*^9}, {
  3.8065193268284283`*^9, 3.806519349636202*^9}, {3.806519689653165*^9, 
  3.8065196972456827`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"1f6546c8-7b30-4d66-af2e-d912faf8d825"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "y", "0", "0", "0", "0", "0"},
     {
      RowBox[{"y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "y", "0", "0", "0", "0"},
     {"1", "0", 
      RowBox[{"y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "y"], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "y"], "1", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "y"], "0", "1"},
     {"0", "0", "0", "0", 
      FractionBox["1", "y"], "0", 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "y"], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "y"]},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "y"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806519350299877*^9, 3.806775043871147*^9, 
  3.806940177776132*^9, 3.806940477370208*^9, 3.806943960628748*^9, 
  3.806944040689848*^9, 3.8070368815037107`*^9, 3.807038804717819*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"fbbe04c2-280c-414f-a47f-47f8c71ea3a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "using", " ", "a", " ", "different", " ", "basis", " ", "for", " ", "the", 
   " ", "symmetries", " ", "is", " ", "more", " ", "convenient"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.806519381031227*^9, 3.806519392079185*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"04d0736c-bbe2-4792-bf5d-f414195fc3dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symsCG2", " ", "=", " ", 
  RowBox[{"coarseGrain", "[", 
   RowBox[{
    RowBox[{"dropColumn", "[", 
     RowBox[{
      RowBox[{"coarseGrain", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"S", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"Q", "*", "y"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"S", "\[Rule]", 
            RowBox[{"S", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"y", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"g", "[", "x", "]"}], "+", 
                  RowBox[{"x", "*", 
                   RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ",", 
           RowBox[{"Q", "\[Rule]", 
            RowBox[{"Q", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "y"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"1", "/", "x"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"h", "[", 
                    RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}]}]}], 
              ")"}]}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8065194231857853`*^9, 3.806519423527506*^9}, 
   3.80651965903091*^9, {3.806520255223572*^9, 3.806520257393841*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"2659c2d0-c9c7-4e8a-bb4f-1f8709f867fb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"S", "0", "0", "0"},
     {"0", "S", "0", "0"},
     {
      RowBox[{"S", " ", 
       RowBox[{"g", "[", "x", "]"}]}], 
      RowBox[{"S", " ", "x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "0", "0"},
     {
      RowBox[{"S", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"S", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "0"},
     {"0", "0", 
      RowBox[{"Q", " ", 
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}]}], 
      RowBox[{"Q", " ", 
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}]}]},
     {"0", "0", 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"h", "[", 
         FractionBox["1", "x"], "]"}]}], "x"], 
      RowBox[{"Q", " ", 
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}]}]},
     {"0", "0", "Q", "0"},
     {"0", "0", "0", "Q"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806519427736885*^9, 3.806519660615795*^9, 
  3.80677504391451*^9, 3.8069401778247633`*^9, 3.806940477406159*^9, 
  3.806943960659503*^9, 3.806944040737989*^9, 3.807036881535379*^9, 
  3.8070388047584267`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"2ed771c0-2bd8-426d-85d3-beb2c2aa5051"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8065194527420473`*^9, 3.806519457430266*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"1d8a0715-a3d9-4436-8ace-89132d50991c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"truncatedSyms2", "=", 
   RowBox[{"SimplifyRule1", "[", 
    RowBox[{"symsCG2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
      RowBox[{"x", "*", 
       RowBox[{
        RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}], ",", "8"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"syndromes3", " ", "=", " ", 
   RowBox[{"ImposePBC2", "[", 
    RowBox[{
     RowBox[{"TruncateYs", "[", 
      RowBox[{
       RowBox[{"ErrorSyndrome", "[", 
        RowBox[{"truncatedSyms2", ",", "stabsHAyCG"}], "]"}], ",", "4"}], 
      "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyRule3", "[", 
   RowBox[{"ErrorSyndrome", "[", 
    RowBox[{"symsCG2", ",", 
     RowBox[{"GetUVecs", "[", 
      RowBox[{"syndromes3", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
   "display2"}]}], "Input",
 CellChangeTimes->{{3.806519662784481*^9, 3.806519711632263*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"803cdc6c-8e6a-4785-984d-f4ee638424cd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "S", "0"},
     {"0", "0", "0", "S"},
     {"Q", "0", "0", "0"},
     {"0", "Q", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806519712565319*^9, 3.806775044427333*^9, 
  3.806940178249099*^9, 3.8069404778106747`*^9, 3.806943960890723*^9, 
  3.806944041215768*^9, 3.807036881927273*^9, 3.807038805211138*^9},
 CellLabel->
  "Out[63]//MatrixForm=",ExpressionUUID->"ff1838f2-5765-4b67-a1ba-\
d9eeb4fdfc30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "making", " ", "the", " ", "bifurcating", " ", "copy", " ", "with", " ", 
    "2", " ", "copies", " ", "of", " ", "HA", " ", 
    RowBox[{"(", 
     RowBox[{
     "but", " ", "on", " ", "different", " ", "qubits", " ", "than", " ", 
      "we", " ", "did", " ", "in", " ", "the", " ", "first", " ", "example"}],
      ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bifurcatedStabs2", "=", "\[IndentingNewLine]", 
   RowBox[{"AddModel", "[", 
    RowBox[{"HA", ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AddModel", "[", 
      RowBox[{"HA", ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", "\[IndentingNewLine]", "baseMat"}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.80651978588708*^9, 3.8065198389074297`*^9}, {
  3.806519892673265*^9, 3.806520007873906*^9}, {3.8065201729670486`*^9, 
  3.806520178725819*^9}, {3.80652021795595*^9, 3.8065202189598513`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"4e79a581-b301-490f-9b53-4d27e1d2e501"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g", "[", "x", "]"}], "2"], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g", "[", "x", "]"}], "2"], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "0", "0", "0", 
      "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], "y"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], "y"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806519950591008*^9, 3.8065199780349073`*^9}, 
   3.806520008426279*^9, 3.806520179089592*^9, 3.806520219677682*^9, 
   3.806520297087592*^9, 3.806775044435174*^9, 3.8069401782574778`*^9, 
   3.806940477817391*^9, 3.806943960913394*^9, 3.806944041224127*^9, 
   3.807036881935281*^9, 3.807038805219981*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"c0906d4a-9588-4a38-b3fe-99839d629c3f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "twist", " ", "phases", " ", "of", " ", "bifurcating", " ", "model"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.806520069071089*^9, 3.806520074270296*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"3481acb7-aaea-4797-86f5-857e70ddbe8e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"syndromes4", " ", "=", " ", 
   RowBox[{"ImposePBC2", "[", 
    RowBox[{
     RowBox[{"TruncateYs", "[", 
      RowBox[{
       RowBox[{"ErrorSyndrome", "[", 
        RowBox[{"truncatedSyms2", ",", "bifurcatedStabs2"}], "]"}], ",", 
       "4"}], "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyRule3", "[", 
   RowBox[{"ErrorSyndrome", "[", 
    RowBox[{"symsCG2", ",", 
     RowBox[{"GetUVecs", "[", 
      RowBox[{"syndromes4", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
   "display2"}]}], "Input",
 CellChangeTimes->{{3.806520150797146*^9, 3.8065201621882963`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"c4395059-94c2-4aa6-9aeb-cf81c6dd5786"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "S", "0"},
     {"0", "0", "0", "S"},
     {"Q", "0", "0", "0"},
     {"0", "Q", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806520169070819*^9, 3.8065201810847*^9}, 
   3.8065202218250933`*^9, 3.806520299476748*^9, 3.806775044567903*^9, 
   3.806940178400936*^9, 3.806940477923834*^9, 3.806943961079433*^9, 
   3.806944041321341*^9, 3.8070368820359707`*^9, 3.8070388053742113`*^9},
 CellLabel->
  "Out[67]//MatrixForm=",ExpressionUUID->"917012f0-410b-4693-a472-\
24e89386f5fc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "l=1 RG For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "+"], TraditionalForm]],ExpressionUUID->
  "515d04b0-a177-4f6b-bfbb-922dea77837f"]
}], "Subsection",
 CellChangeTimes->{{3.8065204827732763`*^9, 
  3.806520493880946*^9}},ExpressionUUID->"70837751-e5f0-4f1b-99b3-\
e79f110b40c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SubscriptBox["H", "+"], " ", "but", " ", "with", " ", "l"}], "=", "1"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"stabsHpyCG", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "*", "y", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"y", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", "x", "]"}], "+", 
                 RowBox[{"x", "*", 
                  RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
           "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"x", "*", "y"}], ")"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"1", "/", "x"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"h", "[", 
                   RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}], "/", 
               "y"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806520565284321*^9, 3.806520605553446*^9}, {
  3.806520795408976*^9, 3.806520809512371*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"21dbacb1-bd04-4a70-96b0-307e652a7b67"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", 
      RowBox[{"x", " ", "y"}], "0", "0", "0", "0"},
     {
      RowBox[{"y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "y", "0", "0", "0", "0", "0"},
     {"0", "x", 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {"1", "0", 
      RowBox[{"y", " ", 
       RowBox[{"g", "[", "x", "]"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "y"], "0", "1"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox["1", "x"], "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "y"]},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"x", " ", "y"}]], "0", 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"x", " ", "y"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806520596729846*^9, 3.806520606909143*^9}, 
   3.806775044604721*^9, 3.806940178443411*^9, 3.806940477947489*^9, 
   3.806943961105465*^9, 3.80694404133245*^9, 3.8070368820598173`*^9, 
   3.8070388054079027`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"4abd2106-a724-4a87-a15d-1376c62b6b61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"syndromes5", " ", "=", " ", 
     RowBox[{"ImposePBC2", "[", 
      RowBox[{
       RowBox[{"TruncateYs", "[", 
        RowBox[{
         RowBox[{"ErrorSyndrome", "[", 
          RowBox[{"truncatedSyms2", ",", "stabsHpyCG"}], "]"}], ",", "4"}], 
        "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRule3", "[", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsCG2", ",", 
       RowBox[{"GetUVecs", "[", 
        RowBox[{"syndromes5", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
     "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.8065210738437862`*^9, 3.8065211234873734`*^9}, {
  3.806521778029236*^9, 3.806521799463698*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"2b84f1c4-c971-4604-ba20-325ed10a506c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "S"},
     {"0", "0", 
      RowBox[{"S", " ", "x"}], "0"},
     {"0", 
      FractionBox["Q", "x"], "0", "0"},
     {"Q", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8065210939589863`*^9, 3.806521124908499*^9, 
  3.80677504503095*^9, 3.8069401788309727`*^9, 3.806940478311552*^9, 
  3.806943961263918*^9, 3.806944041784993*^9, 3.807036882426168*^9, 
  3.807038805862855*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"7cf4a582-38e4-4a5d-bc9c-\
4c9befd5527b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"creating", " ", "bifurcating", " ", "model", " ", "with", " ", 
    SubscriptBox["H", "A"], " ", "and", " ", 
    SubscriptBox["H", "+"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bifurcatedStabs3", "=", 
   RowBox[{"AddModel", "[", 
    RowBox[{"Hp", ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AddModel", "[", 
      RowBox[{"HA", ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", "\[IndentingNewLine]", "baseMat"}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.80652112617134*^9, 3.806521126825302*^9}, {
   3.806521212613832*^9, 3.806521305820064*^9}, 3.806521340354384*^9, {
   3.806521392434251*^9, 3.806521392742734*^9}, {3.806521433453362*^9, 
   3.80652146817035*^9}, {3.806521573307105*^9, 3.806521596123876*^9}, {
   3.8065217681120567`*^9, 3.806521788893949*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"e953c9d7-90a1-40ee-9299-d1653ac64993"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "[", "x", "]"}], "2"], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], "0",
       "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g", "[", "x", "]"}], "2"], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], "y"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}]]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806521495034298*^9, {3.806521575125342*^9, 3.806521596512622*^9}, 
   3.806775045088415*^9, 3.8069401789107113`*^9, 3.8069404783183517`*^9, 
   3.806943961287469*^9, 3.806944041851482*^9, 3.807036882462109*^9, 
   3.8070388058719177`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"89a1dd1b-a79a-44c5-bfb6-f9745a869c66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"syndromes6", " ", "=", " ", 
     RowBox[{"ImposePBC2", "[", 
      RowBox[{
       RowBox[{"TruncateYs", "[", 
        RowBox[{
         RowBox[{"ErrorSyndrome", "[", 
          RowBox[{"truncatedSyms2", ",", "bifurcatedStabs3"}], "]"}], ",", 
         "4"}], "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRule3", "[", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsCG2", ",", 
       RowBox[{"GetUVecs", "[", 
        RowBox[{"syndromes6", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
     "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.806521510641726*^9, 3.806521519386644*^9}, 
   3.806521565195633*^9, {3.80652179315134*^9, 3.8065217961190033`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"7fba5eb6-cc92-465e-ab3f-2ec23526890a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "S"},
     {"0", "0", 
      RowBox[{"S", " ", "x"}], "0"},
     {"0", 
      FractionBox["Q", "x"], "0", "0"},
     {"Q", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806521566418714*^9, 3.806521598706423*^9}, 
   3.806775045188641*^9, 3.806940178990714*^9, 3.806940478397067*^9, 
   3.806943961433765*^9, 3.806944041984076*^9, 3.8070368825444517`*^9, 
   3.807038805976595*^9},
 CellLabel->
  "Out[73]//MatrixForm=",ExpressionUUID->"e9ae3427-91a6-4f6d-a349-\
fcdf1edaae44"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "l=-1 RG For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "A"], TraditionalForm]],ExpressionUUID->
  "30c28676-914f-430e-bb0c-f370eb83f989"]
}], "Subsection",
 CellChangeTimes->{{3.8065190510883303`*^9, 3.806519110774041*^9}, 
   3.806775024861363*^9},ExpressionUUID->"4a77014e-b4c3-4ae3-ab91-\
7f7b8bd84014"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"HA", " ", "but", " ", "with", " ", "l"}], "=", 
    RowBox[{"-", "1"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"stabsHAyCG2", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"y", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", "x", "]"}], "+", 
                 RowBox[{"x", "*", 
                  RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}], "/", 
            "y"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"y", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"1", "/", "x"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"h", "[", 
                   RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}], "/", 
               "y"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806519211629672*^9, 3.806519223590227*^9}, {
  3.8065193268284283`*^9, 3.806519349636202*^9}, {3.806519689653165*^9, 
  3.8065196972456827`*^9}, {3.806775049160411*^9, 3.806775070871706*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"474ccec3-3aa4-45f4-b145-725b0c6b8334"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"g", "[", "x", "]"}], 
      RowBox[{"x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "1", "0", "0", "0", "0", "0"},
     {
      RowBox[{"h", "[", "x", "]"}], 
      RowBox[{"g", "[", "x", "]"}], "0", "1", "0", "0", "0", "0"},
     {
      FractionBox["1", "y"], "0", 
      RowBox[{"g", "[", "x", "]"}], 
      RowBox[{"x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "y"], 
      RowBox[{"h", "[", "x", "]"}], 
      RowBox[{"g", "[", "x", "]"}], "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      RowBox[{"g", "[", 
       FractionBox["1", "x"], "]"}], 
      RowBox[{"h", "[", 
       FractionBox["1", "x"], "]"}], "y", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      RowBox[{"g", "[", 
       FractionBox["1", "x"], "]"}], "0", "y"},
     {"0", "0", "0", "0", "1", "0", 
      RowBox[{"g", "[", 
       FractionBox["1", "x"], "]"}], 
      RowBox[{"h", "[", 
       FractionBox["1", "x"], "]"}]},
     {"0", "0", "0", "0", "0", "1", 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      RowBox[{"g", "[", 
       FractionBox["1", "x"], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806519350299877*^9, 3.8067750723871937`*^9, 
  3.8069401790266438`*^9, 3.80694047845393*^9, 3.806943961458343*^9, 
  3.806944042001652*^9, 3.8070368825690613`*^9, 3.807038806009808*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"29713b08-4613-463f-96ea-d24dae159ed3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "using", " ", "a", " ", "different", " ", "basis", " ", "for", " ", "the", 
   " ", "symmetries", " ", "is", " ", "more", " ", "convenient"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.806519381031227*^9, 3.806519392079185*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"df8cc273-b1d2-4e7a-ab54-ab028853eedb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symsCG3", " ", "=", " ", 
  RowBox[{"coarseGrain", "[", 
   RowBox[{
    RowBox[{"dropColumn", "[", 
     RowBox[{
      RowBox[{"coarseGrain", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"S", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"Q", "/", "y"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"S", "\[Rule]", 
            RowBox[{"S", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"y", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"g", "[", "x", "]"}], "+", 
                  RowBox[{"x", "*", 
                   RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ",", 
           RowBox[{"Q", "\[Rule]", 
            RowBox[{"Q", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "y"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"1", "/", "x"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"h", "[", 
                    RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}]}]}], 
              ")"}]}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8065194231857853`*^9, 3.806519423527506*^9}, 
   3.80651965903091*^9, {3.806520255223572*^9, 3.806520257393841*^9}, {
   3.806775080687093*^9, 3.806775088547241*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"25abcb72-5d42-4864-9a3d-1458ac88ea5f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"S", "0", "0", "0"},
     {"0", "S", "0", "0"},
     {
      RowBox[{"S", " ", 
       RowBox[{"g", "[", "x", "]"}]}], 
      RowBox[{"S", " ", "x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "0", "0"},
     {
      RowBox[{"S", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"S", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"g", "[", 
         FractionBox["1", "x"], "]"}]}], "y"], 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"h", "[", 
         FractionBox["1", "x"], "]"}]}], "y"]},
     {"0", "0", 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"h", "[", 
         FractionBox["1", "x"], "]"}]}], 
       RowBox[{"x", " ", "y"}]], 
      FractionBox[
       RowBox[{"Q", " ", 
        RowBox[{"g", "[", 
         FractionBox["1", "x"], "]"}]}], "y"]},
     {"0", "0", 
      FractionBox["Q", "y"], "0"},
     {"0", "0", "0", 
      FractionBox["Q", "y"]},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806519427736885*^9, 3.806519660615795*^9, {3.806775081405059*^9, 
   3.806775088922842*^9}, 3.806940179069495*^9, 3.806940478503302*^9, 
   3.806943961492358*^9, 3.8069440420515537`*^9, 3.807036882601658*^9, 
   3.807038806050571*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"36158a20-4178-408f-888a-bb4650312bd3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8065194527420473`*^9, 3.806519457430266*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"a5d5c514-8f9c-40a1-89fb-b2028b1d2475"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"truncatedSyms3", "=", 
   RowBox[{"SimplifyRule1", "[", 
    RowBox[{"symsCG3", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", "x", "]"}], "^", "2"}], "+", 
      RowBox[{"x", "*", 
       RowBox[{
        RowBox[{"h", "[", "x", "]"}], "^", "2"}]}]}], ",", "8"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"syndromes7", " ", "=", " ", 
   RowBox[{"ImposePBC2", "[", 
    RowBox[{
     RowBox[{"TruncateYs", "[", 
      RowBox[{
       RowBox[{"ErrorSyndrome", "[", 
        RowBox[{"truncatedSyms3", ",", "stabsHAyCG2"}], "]"}], ",", "4"}], 
      "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyRule3", "[", 
   RowBox[{"ErrorSyndrome", "[", 
    RowBox[{"symsCG3", ",", 
     RowBox[{"GetUVecs", "[", 
      RowBox[{"syndromes7", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
   "display2"}]}], "Input",
 CellChangeTimes->{{3.806519662784481*^9, 3.806519711632263*^9}, {
  3.8067750927436523`*^9, 3.8067751160279913`*^9}, {3.8069402070962257`*^9, 
  3.8069402091473427`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"382511fb-b20a-4e50-955e-8aae8a022ba0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "S", "0"},
     {"0", "0", "0", "S"},
     {"Q", "0", "0", "0"},
     {"0", "Q", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806519712565319*^9, {3.806775111741228*^9, 3.806775116782043*^9}, 
   3.8069401794721937`*^9, 3.806940210212861*^9, 3.806940478964931*^9, 
   3.806943961790585*^9, 3.806944042567555*^9, 3.807036883014868*^9, 
   3.807038806557939*^9},
 CellLabel->
  "Out[80]//MatrixForm=",ExpressionUUID->"3f0e25bf-d073-40a0-8d81-\
6e6f9fde5834"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "making", " ", "the", " ", "bifurcating", " ", "copy", " ", "with", " ", 
    "2", " ", "copies", " ", "of", " ", "HA"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"bifurcatedStabs4", "=", "\[IndentingNewLine]", 
   RowBox[{"AddModel", "[", 
    RowBox[{"HA", ",", 
     RowBox[{"{", "7", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AddModel", "[", 
      RowBox[{"HA", ",", 
       RowBox[{"{", "8", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", "\[IndentingNewLine]", "baseMat"}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.80651978588708*^9, 3.8065198389074297`*^9}, {
   3.806519892673265*^9, 3.806520007873906*^9}, {3.8065201729670486`*^9, 
   3.806520178725819*^9}, {3.80652021795595*^9, 3.8065202189598513`*^9}, {
   3.806775142533057*^9, 3.806775167668933*^9}, 
   3.8070389431584997`*^9},ExpressionUUID->"09c7181b-94da-4682-9456-\
840b2ef3f7df"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g", "[", "x", "]"}], "2"], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g", "[", "x", "]"}], "2"], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], "y"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], "y"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]]}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806519950591008*^9, 3.8065199780349073`*^9}, 
   3.806520008426279*^9, 3.806520179089592*^9, 3.806520219677682*^9, 
   3.806520297087592*^9, 3.8067751680739603`*^9, 3.8069401794785843`*^9, 
   3.80694047897268*^9, 3.8069439618435907`*^9, 3.806944042604855*^9, 
   3.807036883022876*^9, 3.807038806603393*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"099c4c0d-1410-4be4-adbd-cd0edbf55a1f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "twist", " ", "phases", " ", "of", " ", "bifurcating", " ", "model"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.806520069071089*^9, 3.806520074270296*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"284abef3-1ab2-4ad7-b95e-759f5e3043c7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"syndromes8", " ", "=", " ", 
   RowBox[{"ImposePBC2", "[", 
    RowBox[{
     RowBox[{"TruncateYs", "[", 
      RowBox[{
       RowBox[{"ErrorSyndrome", "[", 
        RowBox[{"truncatedSyms3", ",", "bifurcatedStabs4"}], "]"}], ",", 
       "4"}], "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifyRule3", "[", 
   RowBox[{"ErrorSyndrome", "[", 
    RowBox[{"symsCG3", ",", 
     RowBox[{"GetUVecs", "[", 
      RowBox[{"syndromes8", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
   "display2"}]}], "Input",
 CellChangeTimes->{{3.806520150797146*^9, 3.8065201621882963`*^9}, {
  3.8067751763689747`*^9, 3.806775180338434*^9}, {3.806940214211567*^9, 
  3.806940216603544*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"7c63c517-3511-48e9-87ce-9e7ae154e54a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "S", "0"},
     {"0", "0", "0", "S"},
     {"Q", "0", "0", "0"},
     {"0", "Q", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806520169070819*^9, 3.8065201810847*^9}, 
   3.8065202218250933`*^9, 3.806520299476748*^9, 3.806775182544249*^9, 
   3.806940179695325*^9, 3.806940218288533*^9, 3.8069404791920958`*^9, 
   3.8069439620022182`*^9, 3.8069440428399553`*^9, 3.807036883238069*^9, 
   3.807038806837833*^9},
 CellLabel->
  "Out[84]//MatrixForm=",ExpressionUUID->"62ff37d5-34bb-4381-afb3-\
04ddae27af3c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "l=-1 RG For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "+"], TraditionalForm]],ExpressionUUID->
  "26d1cdf0-04ee-4740-ac41-ead71dc381c6"]
}], "Subsection",
 CellChangeTimes->{{3.8065204827732763`*^9, 3.806520493880946*^9}, 
   3.8069401021505833`*^9},ExpressionUUID->"e7cea99a-88f2-4fcc-970f-\
429701316659"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SubscriptBox["H", "+"], " ", "but", " ", "with", " ", "l"}], "=", "1"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"stabsHpyCG2", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"y", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"g", "[", "x", "]"}], "+", 
                  RowBox[{"x", "*", 
                   RowBox[{"h", "[", "x", "]"}]}]}], ")"}]}]}], ")"}], "/", 
             "y"}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "/", "x"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"1", "/", "x"}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"h", "[", 
                   RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}], "/", 
               "y"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806520565284321*^9, 3.806520605553446*^9}, {
  3.806520795408976*^9, 3.806520809512371*^9}, {3.8069401117931337`*^9, 
  3.806940129600481*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"f74ae768-ad19-441c-a60a-e6f0e5091f79"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "x", "0", "0", "0", "0"},
     {
      RowBox[{"g", "[", "x", "]"}], 
      RowBox[{"x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "1", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["x", "y"], 
      RowBox[{"x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"g", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {
      FractionBox["1", "y"], "0", 
      RowBox[{"g", "[", "x", "]"}], 
      RowBox[{"x", " ", 
       RowBox[{"h", "[", "x", "]"}]}], "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      RowBox[{"g", "[", 
       FractionBox["1", "x"], "]"}], "0", "y"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      FractionBox["y", "x"], "0"},
     {"0", "0", "0", "0", "0", "1", 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      RowBox[{"g", "[", 
       FractionBox["1", "x"], "]"}]},
     {"0", "0", "0", "0", 
      FractionBox["1", "x"], "0", 
      FractionBox[
       RowBox[{"g", "[", 
        FractionBox["1", "x"], "]"}], "x"], 
      FractionBox[
       RowBox[{"h", "[", 
        FractionBox["1", "x"], "]"}], "x"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806520596729846*^9, 3.806520606909143*^9}, 
   3.806775044604721*^9, {3.8069401364866877`*^9, 3.8069401643588743`*^9}, 
   3.806940479211174*^9, 3.8069439620274057`*^9, 3.806944042902111*^9, 
   3.807036883270644*^9, 3.807038806868002*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"4b0c2fdb-7e98-4acd-bc51-308c4f76f70a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"syndromes9", " ", "=", " ", 
     RowBox[{"ImposePBC2", "[", 
      RowBox[{
       RowBox[{"TruncateYs", "[", 
        RowBox[{
         RowBox[{"ErrorSyndrome", "[", 
          RowBox[{"truncatedSyms3", ",", "stabsHpyCG2"}], "]"}], ",", "4"}], 
        "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRule3", "[", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsCG3", ",", 
       RowBox[{"GetUVecs", "[", 
        RowBox[{"syndromes9", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
     "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.8065210738437862`*^9, 3.8065211234873734`*^9}, {
  3.806521778029236*^9, 3.806521799463698*^9}, {3.806940229324394*^9, 
  3.806940238355238*^9}, {3.806940281526704*^9, 3.806940281716771*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"726c9370-8d76-4ea5-a2f2-732262d76355"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "S"},
     {"0", "0", 
      RowBox[{"S", " ", "x"}], "0"},
     {"0", 
      FractionBox["Q", "x"], "0", "0"},
     {"Q", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8065210939589863`*^9, 3.806521124908499*^9, 
  3.80677504503095*^9, 3.806940239205031*^9, 3.806940282562677*^9, 
  3.806940479619135*^9, 3.806943962210863*^9, 3.8069440433530407`*^9, 
  3.807036883640296*^9, 3.807038807297076*^9},
 CellLabel->
  "Out[87]//MatrixForm=",ExpressionUUID->"5df67276-53a4-48e4-8087-\
6ed2209777af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"creating", " ", "bifurcating", " ", "model", " ", "with", " ", 
    SubscriptBox["H", "A"], " ", "and", " ", 
    SubscriptBox["H", "+"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"bifurcatedStabs5", "=", 
   RowBox[{"AddModel", "[", 
    RowBox[{"Hp", ",", 
     RowBox[{"{", "8", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AddModel", "[", 
      RowBox[{"HA", ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", "\[IndentingNewLine]", "baseMat"}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.80652112617134*^9, 3.806521126825302*^9}, {
   3.806521212613832*^9, 3.806521305820064*^9}, 3.806521340354384*^9, {
   3.806521392434251*^9, 3.806521392742734*^9}, {3.806521433453362*^9, 
   3.80652146817035*^9}, {3.806521573307105*^9, 3.806521596123876*^9}, {
   3.8065217681120567`*^9, 3.806521788893949*^9}, {3.806940296776011*^9, 
   3.8069403163894253`*^9}, {3.80694041103069*^9, 3.80694044065158*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"82f5884c-6a00-488b-8aca-7acc52e9005b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "[", "x", "]"}], "2"], "+", 
            RowBox[{"x", " ", 
             SuperscriptBox[
              RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], "0",
       "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"g", "[", "x", "]"}], "2"], "+", 
          RowBox[{"x", " ", 
           SuperscriptBox[
            RowBox[{"h", "[", "x", "]"}], "2"]}]}], ")"}]}]}], "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], "y"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"g", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{"x", " ", "y"}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"h", "[", 
          FractionBox["1", "x"], "]"}], "2"], 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}]]}], "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806521495034298*^9, {3.806521575125342*^9, 3.806521596512622*^9}, 
   3.806775045088415*^9, {3.8069403017395897`*^9, 3.8069403179272738`*^9}, {
   3.8069404202258987`*^9, 3.806940441043406*^9}, 3.8069404796786413`*^9, 
   3.806943962236373*^9, 3.806944043361672*^9, 3.807036883691921*^9, 
   3.807038807305904*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"e7bceb02-fd30-41c4-8b13-75216b9f2935"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"syndromes10", " ", "=", " ", 
     RowBox[{"ImposePBC2", "[", 
      RowBox[{
       RowBox[{"TruncateYs", "[", 
        RowBox[{
         RowBox[{"ErrorSyndrome", "[", 
          RowBox[{"truncatedSyms3", ",", "bifurcatedStabs5"}], "]"}], ",", 
         "4"}], "]"}], ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyRule3", "[", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsCG3", ",", 
       RowBox[{"GetUVecs", "[", 
        RowBox[{"syndromes10", ",", "4", ",", "8"}], "]"}]}], "]"}], "]"}], "//",
     "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.806521510641726*^9, 3.806521519386644*^9}, 
   3.806521565195633*^9, {3.80652179315134*^9, 3.8065217961190033`*^9}, {
   3.806940306964587*^9, 3.806940341532186*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"9d6c3609-a0ff-47dc-b5ba-9f1823d08f54"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "S"},
     {"0", "0", 
      RowBox[{"S", " ", "x"}], "0"},
     {"0", 
      FractionBox["Q", "x"], "0", "0"},
     {"Q", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806521566418714*^9, 3.806521598706423*^9}, 
   3.806775045188641*^9, {3.806940334063122*^9, 3.806940342020447*^9}, {
   3.80694042240375*^9, 3.806940447508403*^9}, 3.806940479870879*^9, 
   3.80694396239423*^9, 3.8069440435912533`*^9, 3.8070368838985567`*^9, 
   3.807038807521237*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"436c3297-c9a4-4fc7-921b-\
f8e43b6985a4"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.Twist Phases for Linear Model", "Section",
 CellChangeTimes->{{3.806944301658671*^9, 3.806944309845746*^9}, {
  3.8117015296691628`*^9, 
  3.81170152978062*^9}},ExpressionUUID->"12138671-0388-4b3c-976f-\
3658af28dbff"],

Cell[CellGroupData[{

Cell[TextData[{
 "Bifurcation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "lin"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "44f9e085-a899-4b6a-b399-baa158917aac"]
}], "Subsection",
 CellChangeTimes->{{3.80694432309942*^9, 
  3.806944335726925*^9}},ExpressionUUID->"962f5fd6-0b4b-44b1-9832-\
b6e3393f4ba9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"linStabs", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"1", "/", "y"}], "+", 
       RowBox[{"x", "/", "y"}]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"1", "/", "x"}], "+", 
       RowBox[{"y", "/", "x"}]}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8069443827490187`*^9, 3.806944383917749*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"345e0bdf-644c-477b-b960-e018fd41726c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], "0"},
     {"1", "0"},
     {"0", "1"},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["y", "x"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806944386752604*^9, 3.807036883906708*^9, 
  3.807038807528767*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"cf5c81b5-02e7-4702-89de-c9510d93ca91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bStabs", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "x"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "x"}]}], ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "y"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "x"}], "+", "y"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "x"}]}], ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "y"}], ",", 
       RowBox[{"1", "+", "y"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "y"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "y"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", 
       RowBox[{"1", "+", "x"}], ",", 
       RowBox[{"x", "+", 
        RowBox[{"1", "/", "y"}]}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "y"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", 
       RowBox[{"1", "+", "x"}], ",", 
       RowBox[{"1", "+", "x"}], ",", "0"}], "}"}]}], "}"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.80694438980665*^9, 3.806944401199911*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"c33940d8-0243-4164-88ff-a069e7d46ecc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], 
      RowBox[{"1", "+", "y"}], "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "x"}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", "x"}]},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806944402152223*^9, 3.80695364311544*^9, 
  3.807036883941017*^9, 3.807038807552279*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"f3b8e87e-c3b6-4a3f-8a9f-a13ea6868bb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"coarse", " ", "graining", " ", "original", " ", "model"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"linStabsCG", " ", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{"linStabs", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806944431366662*^9, 3.806944461588043*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"aaec5ca0-01ba-4600-aef3-f4f952931db6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "x", "x", "0", "0", "0", "0"},
     {
      FractionBox["1", "y"], "1", 
      FractionBox["x", "y"], "x", "0", "0", "0", "0"},
     {"1", "1", "1", "1", "0", "0", "0", "0"},
     {
      FractionBox["1", "y"], "1", 
      FractionBox["1", "y"], "1", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1", "y", "1", "y"},
     {"0", "0", "0", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", 
      FractionBox["1", "x"], 
      FractionBox["y", "x"], "1", "y"},
     {"0", "0", "0", "0", 
      FractionBox["1", "x"], 
      FractionBox["1", "x"], "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806944463117754*^9, 3.807036883977727*^9, 
  3.807038807583441*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"4e45ef88-3c38-46e6-a650-741cbaf6b027"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"coarse", " ", "graining", " ", 
     RowBox[{"symmetries", ".", " ", "Ys"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", "y", "+", 
        RowBox[{"y", "^", "2"}], "+"}], "..."}], " ", "Xs"}], "=", 
     RowBox[{
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", "^", "2"}], "+"}], "..."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"symsLinCG", "=", 
   RowBox[{"dropColumn", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{
       RowBox[{"coarseGrain", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Xs", ",", "Ys", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "Xs", ",", "Ys"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Xs", "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "*", "Xs"}]}], ",", 
            RowBox[{"Ys", "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}], "*", "Ys"}]}]}], "}"}]}], ",", 
         
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "6", ",", "8", ",", "11", ",", "12", ",", "14", ",",
        "16"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806949502007716*^9, 3.806949735229776*^9}, {
  3.8069552895969753`*^9, 3.806955300065323*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"d8051692-9e7d-45de-84cc-af97f3ce1074"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"Xs", "0", "Ys", "0", "0", "0", "0", "0"},
     {"0", "Xs", "Ys", "0", "0", "0", "0", "0"},
     {"Xs", "0", "0", "Ys", "0", "0", "0", "0"},
     {"0", "Xs", "0", "Ys", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "Xs", "0", "Ys", "0"},
     {"0", "0", "0", "0", "0", "Xs", "Ys", "0"},
     {"0", "0", "0", "0", "Xs", "0", "0", "Ys"},
     {"0", "0", "0", "0", "0", "Xs", "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806949685837276*^9, 3.806949736013002*^9, 
  3.807036884013052*^9, 3.8070388076343613`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"7ee7397b-479f-40fb-9025-4ebfa34a5b76"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symsLinTruncated", " ", "=", " ", 
     RowBox[{"SimplifyRuleLin", "[", 
      RowBox[{"symsLinCG", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"syndromes11", "=", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsLinTruncated", ",", "linStabsCG"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes11Y", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes11", ",", "y", ",", "4"}], "]"}], ",", "x", ",", 
       "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes11X", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes11", ",", "x", ",", "4"}], "]"}], ",", "y", ",", 
       "8"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.806949772444158*^9, 3.806949778155675*^9}, {
  3.80694993893324*^9, 3.8069500633337517`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"cd58c3b9-daae-4c59-862f-3d0cbd625e11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"y", " ", "twist", " ", "phase"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SimplifyRuleLin3", "[", 
    RowBox[{
     RowBox[{"SimplifyRuleLin2", "[", 
      RowBox[{"ErrorSyndrome", "[", 
       RowBox[{
        RowBox[{"GetUVecs", "[", 
         RowBox[{"syndromes11Y", ",", "8", ",", "8"}], "]"}], ",", 
        "symsLinCG"}], "]"}], "]"}], ",", "8"}], "]"}], "//", 
   "display2"}]}]], "Input",
 CellChangeTimes->{{3.806950078115641*^9, 3.806950089426997*^9}, {
  3.8069501200426493`*^9, 3.8069501337044497`*^9}, {3.8069507764558897`*^9, 
  3.806950786134568*^9}, {3.806950854619936*^9, 3.8069508614670486`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"ea5c3145-dec3-454b-a584-f2f07a2d37e8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "Ys", "Ys"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"x", " ", "Ys"}], "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "Ys", 
      FractionBox["Ys", "x"], "0", "0", "0", "0"},
     {"0", "0", "Ys", "Ys", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806950134033146*^9, 3.806950140257214*^9}, 
   3.8069507868646717`*^9, 3.8069508498992443`*^9, 3.807036884111129*^9, 
   3.807038807746529*^9},
 CellLabel->
  "Out[99]//MatrixForm=",ExpressionUUID->"6c937e63-01da-46ea-9e4d-\
3fa6d06b62fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"x", " ", "twist", " ", "phase"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SimplifyRuleLin3", "[", 
    RowBox[{
     RowBox[{"SimplifyRuleLin2", "[", 
      RowBox[{"ErrorSyndrome", "[", 
       RowBox[{
        RowBox[{"GetUVecs", "[", 
         RowBox[{"syndromes11X", ",", "8", ",", "8"}], "]"}], ",", 
        "symsLinCG"}], "]"}], "]"}], ",", "8"}], "]"}], "//", 
   "display2"}]}]], "Input",
 CellChangeTimes->{{3.806950867259307*^9, 3.8069508706060247`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"664678be-955b-4cb0-a303-be48a61c54fa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "Xs", 
      FractionBox["Xs", "y"], "0", "0"},
     {"0", "0", "0", "0", "Xs", "Xs", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"Xs", "Xs", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"Xs", " ", "y"}], "Xs", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806950871106653*^9, 3.80703688414604*^9, 
  3.807038807799293*^9},
 CellLabel->
  "Out[100]//MatrixForm=",ExpressionUUID->"c6d6e756-613b-44fc-aa4d-\
f290c96fba9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"making", " ", "the", " ", "bifurcated", " ", "model"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"bifurcatedStabsLin", "=", 
   RowBox[{"AddModel", "[", 
    RowBox[{"linStabs", ",", 
     RowBox[{"{", "7", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AddModel", "[", 
      RowBox[{"bStabs", ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
       "baseMat"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8069534183669777`*^9, 3.8069534577390842`*^9}, {
  3.806953513639002*^9, 3.8069535386916018`*^9}, {3.806953571618277*^9, 
  3.8069536158589687`*^9}, {3.806953949053053*^9, 3.806953991848084*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"00ebcb1f-18b3-46fe-bb2b-6d73d9e3ebc6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"1", "+", "y"}], "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "x"}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", "x"}]},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["y", "x"]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806953521679826*^9, {3.806953590955247*^9, 3.806953616201455*^9}, 
   3.806953646393791*^9, 3.806953952339385*^9, 3.806953992291933*^9, 
   3.807036884154477*^9, 3.807038807807642*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"c53b2e75-ea19-4fb4-8b3e-57b6a8966b6e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phase"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"syndromes12", "=", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsLinTruncated", ",", "bifurcatedStabsLin"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes12Y", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes12", ",", "y", ",", "4"}], "]"}], ",", "x", ",", 
       "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes12X", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes12", ",", "x", ",", "4"}], "]"}], ",", "y", ",", 
       "8"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8069540337852707`*^9, 3.80695408138945*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"99d55ad6-f37c-40fc-a102-11ef6ef1fbd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"y", " ", "twist", " ", "phase"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SimplifyRuleLin3", "[", 
    RowBox[{
     RowBox[{"SimplifyRuleLin2", "[", 
      RowBox[{"ErrorSyndrome", "[", 
       RowBox[{
        RowBox[{"GetUVecs", "[", 
         RowBox[{"syndromes12Y", ",", "8", ",", "8"}], "]"}], ",", 
        "symsLinCG"}], "]"}], "]"}], ",", "8"}], "]"}], "//", 
   "display2"}]}]], "Input",
 CellChangeTimes->{3.806954094464078*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"481bdb7e-bc86-42c8-8296-4f80c94d0540"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "Ys", "Ys"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"x", " ", "Ys"}], "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "Ys", 
      FractionBox["Ys", "x"], "0", "0", "0", "0"},
     {"0", "0", "Ys", "Ys", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8069540964991503`*^9, 3.8070368842584047`*^9, 
  3.807038807914517*^9},
 CellLabel->
  "Out[105]//MatrixForm=",ExpressionUUID->"11caf632-2e0c-4203-af30-\
e3a88d474664"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"x", " ", "twist", " ", "phase"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SimplifyRuleLin3", "[", 
    RowBox[{
     RowBox[{"SimplifyRuleLin2", "[", 
      RowBox[{"ErrorSyndrome", "[", 
       RowBox[{
        RowBox[{"GetUVecs", "[", 
         RowBox[{"syndromes12X", ",", "8", ",", "8"}], "]"}], ",", 
        "symsLinCG"}], "]"}], "]"}], ",", "8"}], "]"}], "//", 
   "display2"}]}]], "Input",
 CellChangeTimes->{3.806954108414493*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"308f5a9f-8b98-4f00-9eed-25ba6cb11a39"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "Xs", 
      FractionBox["Xs", "y"], "0", "0"},
     {"0", "0", "0", "0", "Xs", "Xs", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"Xs", "Xs", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"Xs", " ", "y"}], "Xs", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.80695411033105*^9, 3.807036884298965*^9, 
  3.807038807960065*^9},
 CellLabel->
  "Out[106]//MatrixForm=",ExpressionUUID->"f44304dc-e0c7-4394-9a0b-\
6d5cd022e2d4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bifurcation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "B"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "33f14e32-9ad5-43b3-bdf1-45c8620fca13"]
}], "Subsection",
 CellChangeTimes->{{3.806954143824875*^9, 
  3.806954153803409*^9}},ExpressionUUID->"bc4df884-56cd-4fb6-a98f-\
a0b9f7f9d4c3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"coarse", " ", "graining", " ", "symmetries"}], ",", " ", 
   RowBox[{
   "but", " ", "just", " ", "on", " ", "the", " ", "B", " ", "model", " ", 
    "qubits"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8069541588947287`*^9, 3.806954195384892*^9}, {
  3.8069544607573557`*^9, 3.806954476365498*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"a4a2910f-ddfd-4e78-a75e-327eab59a201"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symsLinCG2", "=", 
  RowBox[{"dropColumn", "[", 
   RowBox[{
    RowBox[{"coarseGrain", "[", 
     RowBox[{
      RowBox[{"coarseGrain", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"factorOut", "[", 
          RowBox[{"symsLinCG", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Xs", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], "*", "Xs"}]}], ",", 
           RowBox[{"Ys", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}], "*", "Ys"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "4", ",", "7", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
      "16", ",", "19", ",", "20", ",", "23", ",", "24", ",", "26", ",", "28", 
      ",", "30", ",", "32"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8069541982424717`*^9, 3.806954234484804*^9}, {
  3.806954269218863*^9, 3.806954355066286*^9}, {3.80695438797056*^9, 
  3.8069544413648853`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"0958d39e-ac5d-487a-97df-623e8b0e05f3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"Xs", "0", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "Xs", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"Xs", "0", "0", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "Xs", "0", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "Xs", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "Xs", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "Xs", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "Xs", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "Xs", "0", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "Xs", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "Xs", "0", "0", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "Xs", "0", "0", "0", "Ys", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", "Ys", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "Ys", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", "0", "Ys", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", "Ys", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", "0", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", "0", "0", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", "0", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", "0", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "0", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806954441748061*^9, 3.806954722973983*^9, 
  3.807036884373906*^9, 3.807038808021948*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"8a401e63-c865-4eb2-9db3-2724adc312de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"coarse", " ", "graining", " ", "stabilizers"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"bStabsCG", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{"bStabs", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8069545406701*^9, 3.8069545730112257`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"45e0dbf3-9282-4eb0-ab94-c17a0ddf70b3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1", "y", "0", "0", "1", "y", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "y", "0", "0", "1", "y", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "1", "0", "0", "y", "1", "0", "1", "y", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", "x"], "0", "1", "0", 
      FractionBox["1", "x"], "0", "0", "y", "0", "0", "1", "y", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "x"], "0", "1", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "1", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "1", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", "x"], "0", "1", "0", 
      FractionBox["1", "x"], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "x"], "0", "1", "0", 
      FractionBox["1", "x"], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "x", "0", "1", "0", "x", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "x", "0", "1", "0", "x"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "1", "0", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "1", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
      "0", "0", "0", "1", "x", "0", "1", "0", "x", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", 
      FractionBox["1", "y"], "0", "0", "x", "0", "1", "0", "x"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "1", "1", "0", "0", "1", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "0", "1", 
      FractionBox["1", "y"], "0", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
      "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "1", "0", "0", "1", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8069545733540707`*^9, 3.807036884448688*^9, 
  3.8070388080704613`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"24d95ad6-f54d-4121-9f40-9df6c693dc21"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symsLinTruncated2", "=", " ", 
     RowBox[{"SimplifyRuleLin", "[", 
      RowBox[{"symsLinCG2", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes13", "=", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsLinTruncated2", ",", "bStabsCG"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes13Y", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes13", ",", "y", ",", "4"}], "]"}], ",", "x", ",", 
       "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes13X", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes13", ",", "x", ",", "4"}], "]"}], ",", "y", ",", 
       "8"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.806954633244761*^9, 3.806954640354813*^9}, {
  3.806954704667342*^9, 3.806954731477521*^9}, {3.806954815685635*^9, 
  3.806954894181913*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"861900c7-e3e1-4ffc-8b81-4a2a765d3cf1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"y", " ", "twist", " ", "phases"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"SimplifyRuleLin2", "[", 
    RowBox[{"ErrorSyndrome", "[", 
     RowBox[{
      RowBox[{"GetUVecs", "[", 
       RowBox[{"syndromes13Y", ",", "16", ",", "24"}], "]"}], ",", 
      "symsLinCG2"}], "]"}], "]"}], "//", "display2"}]}]], "Input",
 CellChangeTimes->{{3.8069549042019577`*^9, 3.8069549276300297`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"9770a8c0-68fb-40ec-9058-fd62d3393b78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8069549280710382`*^9, 3.8070368847733583`*^9, 
  3.807038808407415*^9},
 CellLabel->
  "Out[114]//MatrixForm=",ExpressionUUID->"cf6c36c5-e4f2-4138-8c9b-\
248de8d06c88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"x", " ", "twist", " ", "phases"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"SimplifyRuleLin2", "[", 
    RowBox[{"ErrorSyndrome", "[", 
     RowBox[{
      RowBox[{"GetUVecs", "[", 
       RowBox[{"syndromes13X", ",", "16", ",", "24"}], "]"}], ",", 
      "symsLinCG2"}], "]"}], "]"}], "//", "display2"}]}]], "Input",
 CellChangeTimes->{{3.806954936860243*^9, 3.806954956897904*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"38d54ea1-32a2-4e36-8209-51fc56ede718"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8069549573100767`*^9, 3.807036884859116*^9, 
  3.8070388085050097`*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"cbc874a1-f0b9-4b27-8162-\
9c070f41dea6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", " ", "building", " ", "bifurcated", " ", "model"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8069550386257143`*^9, 3.806955049965921*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"9174d5be-8275-432f-ae15-c6f3a3e6699e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"baseMat2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "24"}], "}"}]}], "]"}], ",", 
     RowBox[{"IdentityMatrix", "[", "24", "]"}], ",", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "24"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"bifurcatedStabsLin2", "=", 
  RowBox[{"AddModel", "[", 
   RowBox[{"bStabs", ",", 
    RowBox[{"{", 
     RowBox[{"15", ",", "19", ",", "23"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "11"}], "}"}], ",", 
    RowBox[{"AddModel", "[", 
     RowBox[{"bStabs", ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", "18", ",", "22"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "10"}], "}"}], ",", "baseMat2"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.806955051220134*^9, 3.8069551030594587`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"8bb35f72-8a67-4232-9cbb-819c31d004a1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], "0", "0", "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], "0", "0", "0", 
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806955106332881*^9, 3.8070368849025593`*^9, 
  3.807038808541082*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"9bb1bf6f-b6a8-46e9-8fca-29dcbbd03bce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"calculating", " ", "twist", " ", "phases"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"syndromes14", "=", 
     RowBox[{"ErrorSyndrome", "[", 
      RowBox[{"symsLinTruncated2", ",", "bifurcatedStabsLin2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes14Y", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes14", ",", "y", ",", "4"}], "]"}], ",", "x", ",", 
       "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"syndromes14X", "=", 
     RowBox[{"PBCDir", "[", 
      RowBox[{
       RowBox[{"TruncateDir", "[", 
        RowBox[{"syndromes14", ",", "x", ",", "4"}], "]"}], ",", "y", ",", 
       "8"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.806955119546892*^9, 3.8069551513819323`*^9}, {
  3.806955186859993*^9, 3.8069552160050297`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"1c8aa83f-800d-4372-a55f-567365774ee9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"y", " ", "twist", " ", "phases"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"SimplifyRuleLin2", "[", 
    RowBox[{"ErrorSyndrome", "[", 
     RowBox[{
      RowBox[{"GetUVecs", "[", 
       RowBox[{"syndromes14Y", ",", "16", ",", "24"}], "]"}], ",", 
      "symsLinCG2"}], "]"}], "]"}], "//", "display2"}]}]], "Input",
 CellChangeTimes->{3.8069552295863867`*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"2ee61483-96bd-4d0f-a188-18bc95e77c15"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", "0", 
      "Ys", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "Ys", 
      "0", "Ys"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "Ys", "0", "Ys", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806955233627749*^9, 3.807036885119937*^9, 
  3.8070388088043747`*^9},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"46c34a51-70af-40af-9237-\
6f672705c10e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"x", " ", "twist", " ", "phases"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"SimplifyRuleLin2", "[", 
    RowBox[{"ErrorSyndrome", "[", 
     RowBox[{
      RowBox[{"GetUVecs", "[", 
       RowBox[{"syndromes14X", ",", "16", ",", "24"}], "]"}], ",", 
      "symsLinCG2"}], "]"}], "]"}], "//", "display2"}]}]], "Input",
 CellChangeTimes->{{3.8069552503901873`*^9, 3.806955251578885*^9}, 
   3.8070392368181477`*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"c18a6203-5589-4a8e-9599-6b01eeba8427"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "Xs", "0", "Xs", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "Xs", "0", "Xs", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806955253321661*^9, 3.8070368851946297`*^9, 
  3.807038808898225*^9, 3.807039237265656*^9},
 CellLabel->
  "Out[152]//MatrixForm=",ExpressionUUID->"4a7f13b8-69e8-41cb-9c43-\
52d5802dc143"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["4.Local Gates", "Section",
 CellChangeTimes->{{3.806956441081192*^9, 3.806956442384818*^9}, {
  3.811701531258095*^9, 
  3.8117015313901033`*^9}},ExpressionUUID->"ff7843e2-b1ee-4b66-af10-\
3d9b3c4f79eb"],

Cell["\<\
In this section, we take the gates used for bifurcation, and use local gates \
to turn these into identity. Since these gates are made up of commuting \
CNOTs, this means they must themselves be local.\
\>", "Text",
 CellChangeTimes->{{3.806956652641902*^9, 
  3.806956709610976*^9}},ExpressionUUID->"e6fbe5a6-161e-4b81-a8b8-\
708146a5a0d9"],

Cell[CellGroupData[{

Cell[TextData[{
 "Bifurcation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "A"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "93ca3ed3-ebfd-4946-905b-e14edee24fd3"]
}], "Subsection",
 CellChangeTimes->{{3.806956877984149*^9, 3.806956886344907*^9}, {
  3.806956998683173*^9, 
  3.806956998683222*^9}},ExpressionUUID->"60983651-2345-4a24-88d7-\
ab71f7ab9de8"],

Cell["\<\
This is an example for the Sierpinski fractal, f(x)=1+x+1/x. But a similar \
algorithm may be used for any fractal, just by changing localshape (see \
tools).\
\>", "Text",
 CellChangeTimes->{{3.806957063532195*^9, 
  3.806957109467368*^9}},ExpressionUUID->"d505ed2f-49b9-468b-a8c7-\
48471f3c4717"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "coarse", " ", "graining", " ", "syms", " ", "again", " ", "and", " ", 
     "substitute", " ", "f", 
     RowBox[{"(", "x", ")"}]}], "=", 
    RowBox[{"1", "+", "x", "+", 
     RowBox[{"1", "/", "x"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"symsCG4", "=", 
     RowBox[{"dropColumn", "[", 
      RowBox[{
       RowBox[{"coarseGrain", "[", 
        RowBox[{
         RowBox[{"coarseGrain", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"symsCG", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"S", "\[Rule]", 
                 RowBox[{"S", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"y", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"h", "[", "x", "]"}], "+", 
                    RowBox[{"x", "*", 
                    RowBox[{"g", "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                ",", 
                RowBox[{"Q", "\[Rule]", 
                 RowBox[{"Q", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"h", "[", 
                    RowBox[{"1", "/", "x"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"g", "[", 
                    RowBox[{"1", "/", "x"}], "]"}], "/", "x"}]}], ")"}], "/", 
                    "y"}]}], ")"}]}]}]}], "}"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"g", "[", "c_", "]"}], "\[Rule]", "1"}], ",", 
              RowBox[{
               RowBox[{"h", "[", "c_", "]"}], "\[Rule]", 
               RowBox[{"1", "+", 
                RowBox[{"1", "/", "c"}]}]}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "4", ",", "6", ",", "8", ",", "10", ",", "12", ",", "14", 
         ",", "16"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"symsCG4", "//", "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.8069571273268633`*^9, 3.8069572383364363`*^9}, {
  3.806957269444057*^9, 3.806957313251027*^9}, {3.8069573528333693`*^9, 
  3.806957368644003*^9}, {3.806957433783646*^9, 3.8069574374472933`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"1e25be44-a0a4-4dc1-8376-03b0988f050d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"S", 
      RowBox[{"S", " ", "y"}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"S", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"S", " ", "y"}], "x"]}], "0", "0", "0", "0", "0", "0"},
     {"S", "S", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"S", "+", 
       FractionBox["S", "x"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "S", 
      RowBox[{"S", " ", "y"}], "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"S", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"S", " ", "y"}], "x"]}], "0", "0", "0", "0"},
     {"0", "0", "S", "S", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"S", "+", 
       FractionBox["S", "x"]}], "0", "0", "0", "0", "0"},
     {"S", 
      RowBox[{"S", " ", "y"}], "S", 
      RowBox[{"S", " ", "x", " ", "y"}], "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{"S", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"S", " ", "y"}], "x"]}], "S", 
      FractionBox[
       RowBox[{"S", " ", "y"}], "x"], "0", "0", "0", "0"},
     {"S", "S", 
      RowBox[{"S", " ", "x"}], "S", "0", "0", "0", "0"},
     {
      RowBox[{"S", "+", 
       FractionBox["S", "x"]}], "0", 
      FractionBox["S", "x"], "S", "0", "0", "0", "0"},
     {"S", 
      FractionBox[
       RowBox[{"S", " ", "y"}], "x"], "S", 
      RowBox[{"S", " ", "y"}], "0", "0", "0", "0"},
     {
      FractionBox["S", "x"], 
      RowBox[{"S", " ", "y"}], "0", 
      RowBox[{
       RowBox[{"S", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"S", " ", "y"}], "x"]}], "0", "0", "0", "0"},
     {
      FractionBox["S", "x"], "S", "S", "S", "0", "0", "0", "0"},
     {"S", 
      FractionBox["S", "x"], 
      RowBox[{"S", "+", 
       FractionBox["S", "x"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "Q", "Q", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"Q", "+", 
       FractionBox["Q", "x"]}], "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["Q", "y"], "Q", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["Q", "y"], "+", 
       FractionBox["Q", 
        RowBox[{"x", " ", "y"}]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "Q", "Q"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"Q", "+", 
       FractionBox["Q", "x"]}]},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["Q", "y"], "Q"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["Q", "y"], "+", 
       FractionBox["Q", 
        RowBox[{"x", " ", "y"}]]}], "0"},
     {"0", "0", "0", "0", 
      FractionBox["Q", "y"], "Q", 
      FractionBox[
       RowBox[{"Q", " ", "x"}], "y"], "Q"},
     {"0", "0", "0", "0", 
      RowBox[{
       FractionBox["Q", "y"], "+", 
       FractionBox["Q", 
        RowBox[{"x", " ", "y"}]]}], "0", 
      FractionBox["Q", 
       RowBox[{"x", " ", "y"}]], "Q"},
     {"0", "0", "0", "0", 
      FractionBox["Q", "y"], 
      FractionBox["Q", "y"], 
      FractionBox["Q", "y"], 
      FractionBox[
       RowBox[{"Q", " ", "x"}], "y"]},
     {"0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["Q", "y"], "+", 
       FractionBox["Q", 
        RowBox[{"x", " ", "y"}]]}], 
      FractionBox["Q", "y"], 
      FractionBox["Q", 
       RowBox[{"x", " ", "y"}]]},
     {"0", "0", "0", "0", 
      FractionBox["Q", 
       RowBox[{"x", " ", "y"}]], "Q", 
      FractionBox["Q", "y"], "Q"},
     {"0", "0", "0", "0", 
      FractionBox["Q", "y"], 
      FractionBox["Q", "x"], 
      RowBox[{
       FractionBox["Q", "y"], "+", 
       FractionBox["Q", 
        RowBox[{"x", " ", "y"}]]}], "0"},
     {"0", "0", "0", "0", 
      FractionBox["Q", "y"], 
      FractionBox["Q", 
       RowBox[{"x", " ", "y"}]], 
      FractionBox["Q", "y"], 
      FractionBox["Q", "y"]},
     {"0", "0", "0", "0", 
      FractionBox["Q", 
       RowBox[{"x", " ", "y"}]], 
      FractionBox["Q", "y"], "0", 
      RowBox[{
       FractionBox["Q", "y"], "+", 
       FractionBox["Q", 
        RowBox[{"x", " ", "y"}]]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806957272957551*^9, 3.806957313765979*^9}, {
   3.8069573761029587`*^9, 3.806957404214726*^9}, 3.806957437828426*^9, 
   3.8070368852820673`*^9, 3.807038808965626*^9},
 CellLabel->
  "Out[125]//MatrixForm=",ExpressionUUID->"11bb823e-a749-475b-a849-\
b59504b13f05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"same", " ", "for", " ", "stabilizers"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"stabsCG2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"HA", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "c_", "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"h", "[", "c_", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"1", "/", "c"}]}]}]}], "}"}]}], ")"}], "~", "coarseGrain",
       "~", 
      RowBox[{"{", 
       RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
      RowBox[{"{", 
       RowBox[{"y", ",", "2"}], "}"}], "~", "coarseGrain", "~", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"stabsCG2", "//", "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.806957413243012*^9, 3.806957469039679*^9}, {
  3.806957505037572*^9, 3.8069575419172697`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"5d5c7bc2-2380-476a-af9f-e1cbdd1f8c2c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "y", "0", "0", "0", 
      "y", 
      RowBox[{"x", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "y", "0", "0", 
      "y", "y", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "x", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "y", "y", "0", "0", 
      "y", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      FractionBox["y", "x"], "y", "0", "0", "0", "y", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "1", "x", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "1", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "1", "x", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "1", "x", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "1", "x"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
      "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "1", "x", "1", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "1", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", "y"], "0", "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["x", "y"], "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", "y"], "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["1", "y"], "0", "0", 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "1",
       "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", 
       RowBox[{"x", " ", "y"}]], 
      FractionBox["1", "y"], "0", "0", "0", 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8069574696234217`*^9, {3.8069575058765697`*^9, 3.806957542258438*^9}, 
   3.807036885371585*^9, 3.80703880905302*^9},
 CellLabel->
  "Out[127]//MatrixForm=",ExpressionUUID->"2ee17f49-2140-4963-a313-\
768ebd82f1d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "coarse", " ", "graining", " ", "bifurcated", " ", "stabilizers", " ", 
    "and", " ", "substituting", " ", "1"}], "+", "x", "+", 
   RowBox[{"1", "/", "x"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.806957559289706*^9, 3.8069576036354733`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"13952aaf-6754-4629-8c05-e51b9b919f8e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bifurcatedStabsCG", "=", 
   RowBox[{"coarseGrain", "[", 
    RowBox[{
     RowBox[{"coarseGrain", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AddModel", "[", 
         RowBox[{"HA", ",", 
          RowBox[{"{", "6", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"AddModel", "[", 
           RowBox[{"HA", ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", "baseMat"}], "]"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "c_", "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"h", "[", "c_", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"1", "/", "c"}]}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bifurcatedStabsCG", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.806957708516012*^9, 3.806957746980132*^9}, {
  3.806957795349575*^9, 3.80695785210813*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"164ceaac-2d7f-4c91-bdfc-bcc4ee2fdd57"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "y", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"y", "+", 
       FractionBox["y", "x"]}], "y", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"1", 
      RowBox[{"1", "+", "x"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "y", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{"y", "+", 
       FractionBox["y", "x"]}], "y", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"1", "+", "x"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "1", 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", "y"], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      FractionBox["1", "y"], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "1", 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      FractionBox["1", "y"], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806957747677485*^9, {3.806957808092866*^9, 3.8069578525511913`*^9}, 
   3.8070368854699373`*^9, 3.8070388091368427`*^9},
 CellLabel->
  "Out[130]//MatrixForm=",ExpressionUUID->"f20b604a-c300-4ee2-87e1-\
89f7f4cd2919"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "gates", " ", "needed", " ", "to", " ", "take", " ", "original", " ", 
   "model", " ", "to", " ", "bifurcated", " ", "model"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8069579245912237`*^9, 3.806957934970805*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"d73a75c8-9fbb-45fe-a2f1-7ae257c06c22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"padLeft", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "16", "]"}], ",", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"48", ",", "16"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"padRight", " ", "=", "  ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"48", ",", "16"}], "}"}]}], "]"}], ",", 
     RowBox[{"IdentityMatrix", "[", "16", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"totalGates", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"padLeft", ",", "bifurcatedStabsCG", ",", "padRight", ",", "2"}],
      "]"}], ".", 
    RowBox[{"Join", "[", 
     RowBox[{"padLeft", ",", "stabsCG2", ",", "padRight", ",", "2"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"totalGates", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.80695796626328*^9, 3.806958009360327*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"e509efed-69b4-4363-8273-d9194b6ed475"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "y", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0", "0", "y", "0", "0",
       "0", "y", 
      RowBox[{"x", " ", "y"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"y", "+", 
       FractionBox["y", "x"]}], "y", "0", "0", "0", "0", "0", "0", "0", "y", 
      "0", "0", "y", "y", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "1", "x", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "y", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "y", "y", "0", "0", "y", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"y", "+", 
       FractionBox["y", "x"]}], "y", "0", "0", 
      FractionBox["y", "x"], "y", "0", "0", "0", "y", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"1", "+", "x"}], "0", "0", "1", "1", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "1", "x", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "1", "x", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0", "1", "0", "0", "0", "1", 
      "x", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "1", "x", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "1",
       "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"1", "+", "x"}], "1", "1", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "1", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], "0", "0", "0", "0", "1", "1", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      FractionBox["1", "y"], "0", "0", "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "x", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", "y"], "0", "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["x", "y"], "0", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "1", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "0", "0", "0", "0", "0",
       "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["1", "y"], "0", "0", 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "1",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"x", " ", "y"}]], 
      FractionBox["1", "y"], "0", "0", "0", 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "1",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806957981135909*^9, 3.806958010046419*^9}, 
   3.807036885540925*^9, 3.807038809205887*^9},
 CellLabel->
  "Out[135]//MatrixForm=",ExpressionUUID->"85f6f366-f04e-422c-8a56-\
76bcbf01ebc7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Shows", " ", "that", " ", "8", " ", "sets", " ", "of", " ", "local", " ", 
   "gates", " ", "make", " ", "this", " ", "identity"}], "*)"}]], "Input",
 CellChangeTimes->{{3.806958067518525*^9, 3.806958093739094*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"afaf7446-51e8-4be6-989e-cc6f06c479b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gateSequence", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "0", ",", "1", ",", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0", ",", "2", ",", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "0", ",", "3", ",", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "3", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8069584148039827`*^9, 3.806958439009776*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"d91a33cf-57dc-42a3-901a-f732f02f2ba4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "0", "0", 
      RowBox[{"-", "2"}]},
     {"3", "0", "1", 
      RowBox[{"-", "2"}]},
     {"4", "0", "2", 
      RowBox[{"-", "2"}]},
     {"5", "0", "3", 
      RowBox[{"-", "2"}]},
     {"2", "2", "0", "0"},
     {"3", "2", "1", "0"},
     {"4", "2", "2", "0"},
     {"5", "2", "3", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.806958440715694*^9, 3.806958494191701*^9, 
  3.807036885584498*^9, 3.807038809233815*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"e79c6fe9-4a1d-427b-aa3e-b62b2023ef9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Each", " ", "row", " ", "is", " ", "one", " ", "local", " ", "unitary", 
    " ", 
    RowBox[{"operator", ".", " ", "In"}], " ", "the", " ", "language", " ", 
    "of", " ", "appendix", " ", "C"}], ",", " ", 
   RowBox[{
   "the", " ", "first", " ", "two", " ", "entries", " ", "in", " ", "each", 
    " ", "gate", " ", "are", " ", "the", " ", "position", " ", "of", " ", 
    "PA"}], ",", " ", 
   RowBox[{
   "the", " ", "second", " ", "two", " ", "entries", " ", "are", " ", 
    "position", " ", "of", " ", 
    RowBox[{"PB", ".", " ", "We"}], " ", "can", " ", "write", " ", "this", 
    " ", "using", " ", "c", 
    RowBox[{"(", 
     RowBox[{"x", ",", "y"}], ")"}], " ", "and", " ", "d", 
    RowBox[{"(", 
     RowBox[{"x", ",", "y"}], ")"}], " ", "as", " ", "in", " ", "the", " ", 
    RowBox[{"appendix", ".", " ", "For"}], " ", "example"}], ",", " ", 
   RowBox[{"in", " ", "the", " ", "first", " ", "gate"}], ",", " ", 
   RowBox[{"c", "=", "1"}], ",", " ", 
   RowBox[{"d", "=", 
    RowBox[{"y", "^", 
     RowBox[{"-", "2"}]}]}], ",", " ", 
   RowBox[{"in", " ", "the", " ", "second", " ", "gate"}], ",", " ", 
   RowBox[{"c", "=", "x"}], ",", " ", 
   RowBox[{"d", "=", 
    RowBox[{"x", "*", 
     RowBox[{"y", "^", 
      RowBox[{"-", "2"}]}]}]}], ",", " ", 
   RowBox[{"in", " ", "the", " ", "third"}], ",", " ", 
   RowBox[{"c", "=", 
    RowBox[{"x", "^", "2"}]}], ",", " ", 
   RowBox[{"d", "=", 
    RowBox[{
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", 
      RowBox[{"-", "2"}]}]}]}], ",", " ", 
   RowBox[{"etc", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.813421707437593*^9, 3.813421741969507*^9}, {
  3.813421773432249*^9, 3.813421879192217*^9}, {3.813421942963819*^9, 
  3.8134219437763567`*^9}, {3.813422002793992*^9, 3.813422010927163*^9}, {
  3.8134220542087603`*^9, 3.813422065082068*^9}, {3.813427922305492*^9, 
  3.813427935787628*^9}},ExpressionUUID->"e1f0a193-c2fb-4bd3-954f-\
0c5eeb850f66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ApplyShapeGateSequence", "[", 
   RowBox[{"totalGates", ",", "gateSequence"}], "]"}], "//", 
  "display2"}]], "Input",
 CellLabel->
  "In[138]:=",ExpressionUUID->"54d941ef-6b50-45aa-b964-b31ea7843d7b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806958489005385*^9, 3.8069584995818768`*^9}, 
   3.8070368903767357`*^9, 3.807038812892576*^9},
 CellLabel->
  "Out[138]//MatrixForm=",ExpressionUUID->"00d13950-89bb-4120-8508-\
1f38878bfa49"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bifurcation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "B"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "57ddd4e5-bbd7-4d86-a621-53f86dfa6aa7"]
}], "Subsection",
 CellChangeTimes->{{3.8069564496139183`*^9, 
  3.806956455086322*^9}},ExpressionUUID->"d3a867d3-c40c-4aa6-a945-\
f648620453bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Gates", " ", "required", " ", "to", " ", "take", " ", "HB", " ", "to", 
    " ", "two", " ", "copies", " ", "of", " ", "itself"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"padLeft", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "12", "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"36", ",", "12"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"padRight", " ", "=", "  ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"36", ",", "12"}], "}"}]}], "]"}], ",", 
       RowBox[{"IdentityMatrix", "[", "12", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"totalGates2", "=", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"padLeft", ",", "bStabsCG", ",", "padRight", ",", "2"}], "]"}],
       ".", 
      RowBox[{"Join", "[", 
       RowBox[{
       "padLeft", ",", "bifurcatedStabsLin2", ",", "padRight", ",", "2"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"totalGates2", "//", "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.806956785722673*^9, 3.80695682064095*^9}, {
  3.806958455602915*^9, 3.806958456385042*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"774358d1-cb2c-42b4-b430-48e43edf7398"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "y", "0", "0", "1", "y", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "y", "0", "0", "1", "y", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "y", "y", "0", "0", "y", "y", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "1", "0", "0", "y", "1", "0", "1", "y", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "x"], "0", "1", "1", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], "0", "1", "1", "y", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      FractionBox["1", "x"], "0", 
      FractionBox["1", "x"], "0", 
      FractionBox["1", "x"], "0", 
      RowBox[{
       FractionBox["1", "x"], "+", "y"}], "y", "0", "0", "y", "y", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      FractionBox["1", "x"], "0", "1", "0", 
      FractionBox["1", "x"], "1", "0", "0", "0", "1", "1", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
      "1", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      FractionBox["1", "x"], "0", "1", "0", 
      FractionBox["1", "x"], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      FractionBox["1", "x"], "0", 
      FractionBox["1", "x"], "0", 
      FractionBox["1", "x"], "0", 
      FractionBox["1", "x"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      FractionBox["1", "x"], "0", "1", "0", 
      FractionBox["1", "x"], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "x", "0", "1", "0", "x", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "x", "0", "x", "0", "x", "0", "x", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "x", "0", "1", "0", "x", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "1", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
      "0", "1", "x", "0", "1", "0", "x", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["1", "y"], "0", "0", 
      FractionBox["1", "y"], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", "x", "0", "x", "0", "x", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "1", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "1", "1", "0", "x", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "0", "1", 
      FractionBox["1", "y"], "0", "0", "1", "0", "1", "0", "0", "0", "0", "0",
       "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
      "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["1", "y"], "0", "0", 
      FractionBox["1", "y"], 
      FractionBox["1", "y"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", 
      FractionBox["1", "y"], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806956794539714*^9, 3.8069568230006866`*^9}, 
   3.8069584614239817`*^9, 3.8070368904823427`*^9, 3.80703881297443*^9},
 CellLabel->
  "Out[142]//MatrixForm=",ExpressionUUID->"b13563a3-c06c-4ec2-8dce-\
d1e6a17bb19a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Show", " ", "that", " ", "4", " ", "sets", " ", "of", " ", "local", " ", 
   "gates", " ", "make", " ", "this", " ", "identity"}], "*)"}]], "Input",
 CellChangeTimes->{{3.806956825017808*^9, 3.806956834836678*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"71e741d1-afb2-4a03-80bf-17c154a2c2d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gateSequence2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", 
      ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", 
      "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2", ",", 
      "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.805736155689084*^9, 3.805736191863048*^9}, 
   3.805736314948762*^9, {3.8057363450253*^9, 3.805736374330913*^9}, {
   3.805736424246606*^9, 3.8057364374557447`*^9}, 3.805736473263096*^9, {
   3.805736521374011*^9, 3.805736545657872*^9}, {3.80573658717421*^9, 
   3.805736645305152*^9}, {3.805736776745284*^9, 3.805736832717245*^9}, {
   3.805737158197514*^9, 3.805737159322995*^9}, 3.805737393202072*^9, 
   3.8057374246764193`*^9, {3.8057379618415422`*^9, 3.805737963052527*^9}, {
   3.805738155307364*^9, 3.8057381564688997`*^9}, {3.8061676013670387`*^9, 
   3.806167609703388*^9}, 3.8069584746192703`*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"82b8973a-9ff9-4521-95ac-fe51fe444400"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2"}], "1", "1", "0", "2", "1", "0", "0"},
     {"2", "1", "1", "2", "2", "1", "2", "2"},
     {"1", "2", "0", "0", "1", "2", "0", 
      RowBox[{"-", "1"}]},
     {"1", "2", "2", "2", "1", "2", "2", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806956850067852*^9, {3.806958471645335*^9, 3.8069584772969093`*^9}, 
   3.807036890523889*^9, 3.807038813015581*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"36283c7c-c4a0-46b7-8b18-463c6c6d0cbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ApplySquareGateSequence", "[", 
   RowBox[{"totalGates2", ",", "gateSequence2"}], "]"}], "//", 
  "display2"}]], "Input",
 CellChangeTimes->{{3.806958459116765*^9, 3.806958476426669*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"66a52cc6-b7be-4549-81b7-7076601326d8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806956856307947*^9, {3.8069584637449017`*^9, 3.806958480013834*^9}, 
   3.807036891861444*^9, 3.807038814412228*^9},
 CellLabel->
  "Out[145]//MatrixForm=",ExpressionUUID->"296a8fae-4d8e-43b1-8126-\
6d11e347e1de"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bifurcation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "lin"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c9d86e4c-301b-40ed-bdaf-579e0ed188c8"]
}], "Subsection",
 CellChangeTimes->{{3.8070373588659363`*^9, 
  3.807037367465909*^9}},ExpressionUUID->"4c4826cf-32de-48ff-8cbb-\
74cb1bfb366f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Gates", " ", "required", " ", "to", " ", "take", " ", "Hlin", " ", "to", 
    " ", "a", " ", "copy", " ", "of", " ", "HB", " ", "and", " ", "Hlin"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"padLeft", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"12", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"padRight", " ", "=", "  ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"12", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"totalGates3", "=", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"padLeft", ",", "linStabsCG", ",", "padRight", ",", "2"}], 
       "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{
       "padLeft", ",", "bifurcatedStabsLin", ",", "padRight", ",", "2"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"totalGates3", "//", "display2"}]}]}]], "Input",
 CellChangeTimes->{{3.8070375069147587`*^9, 3.8070375931424217`*^9}, {
  3.80703778163441*^9, 3.807037782878161*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"bf67dff8-6672-4e58-b152-3c25ca606f26"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "1", "y", "x", 
      RowBox[{"1", "+", "x", "+", "y"}], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", 
      FractionBox["1", "y"], "1", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"]}], "x", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", 
      FractionBox["1", "x"], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y"}], "1", "y", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}], 
      FractionBox["1", "x"], 
      FractionBox["1", "y"], "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "y", "x", 
      RowBox[{"1", "+", "x", "+", "y"}], "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "y"], "1", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"]}], "x", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "x"], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y"}], "1", "y", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"]}], 
      FractionBox["1", "x"], 
      FractionBox["1", "y"], "1", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.807037580069398*^9, 3.807037593540097*^9}, 
   3.807037783554981*^9, 3.807038814466695*^9},
 CellLabel->
  "Out[149]//MatrixForm=",ExpressionUUID->"17027fa7-133d-4637-906d-\
17bfedd194bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "4", " ", "copies", " ", "of", " ", "a", " ", "1", "x1", " ", "square", 
    " ", "gate", " ", "make", " ", "this", " ", "identity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"gateSequence3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8070378146112413`*^9, 3.80703787475609*^9}, 
   3.807038659570406*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"f130ffd1-6383-4c97-82ba-c8973beaddc2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"1", "0", "1", "0"},
     {"0", "1", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.807037875235716*^9, 3.80703850929428*^9, 
  3.8070386599056787`*^9, 3.8070388145085707`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"9b772fbe-bb4c-4bfb-8479-dbf6569f6d05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ApplySquareGateSequenceSmall", "[", 
   RowBox[{"totalGates3", ",", "gateSequence3"}], "]"}], "//", 
  "display2"}]], "Input",
 CellChangeTimes->{{3.807037942966967*^9, 3.807037956970818*^9}, {
  3.807038034868166*^9, 3.807038037574381*^9}, {3.807038147977868*^9, 
  3.807038149569227*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"c8094f48-6c6a-428a-b47d-2b6920f8caf2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.807037953169877*^9, 3.80703795733878*^9}, 
   3.807038038086111*^9, 3.807038150171494*^9, 3.8070385113445377`*^9, 
   3.807038663622587*^9, 3.807038814584721*^9},
 CellLabel->
  "Out[151]//MatrixForm=",ExpressionUUID->"7850e847-3a6b-48b6-8481-\
ce251f7d308d"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 648, 12, 127, "Text",ExpressionUUID->"fabf707d-707f-4960-856e-7f231f28ee68"],
Cell[CellGroupData[{
Cell[1231, 36, 202, 4, 67, "Section",ExpressionUUID->"56bcfa16-19a7-45e0-89ad-dd9d0ec472da"],
Cell[CellGroupData[{
Cell[1458, 44, 165, 3, 54, "Subsection",ExpressionUUID->"fe5cf6eb-f1c4-489c-8310-06558dd6435e"],
Cell[1626, 49, 583, 12, 52, "Input",ExpressionUUID->"7155378b-9537-4de6-96d4-bc48169e7f93"],
Cell[2212, 63, 309, 7, 30, "Input",ExpressionUUID->"0370a814-156a-497e-9f71-87acd006fd1e"],
Cell[2524, 72, 5349, 135, 577, "Input",ExpressionUUID->"7c7c3091-fb79-480c-a288-374fc9de4263"],
Cell[7876, 209, 4026, 108, 388, "Input",ExpressionUUID->"d5ba279f-8a75-41bb-afa3-6364add83452"],
Cell[11905, 319, 4170, 108, 409, "Input",ExpressionUUID->"b6446e14-1f66-4dcc-993a-794a38112873"]
}, Closed]],
Cell[CellGroupData[{
Cell[16112, 432, 212, 4, 38, "Subsection",ExpressionUUID->"bf739359-2237-46e6-981b-b3ba198ca883"],
Cell[16327, 438, 1204, 33, 94, "Input",ExpressionUUID->"eb808a3a-a5a7-41d0-a205-98ff01155e1f"],
Cell[17534, 473, 7564, 219, 367, "Input",ExpressionUUID->"09f4e897-2a22-44ef-b7a6-4f7568d88fd8"],
Cell[25101, 694, 3334, 98, 220, "Input",ExpressionUUID->"2c6687ca-f1b2-4ff7-9f7e-de1bacf1904b"],
Cell[28438, 794, 2060, 55, 178, "Input",ExpressionUUID->"ccea087c-f107-4236-a76c-037ed6d206f3"],
Cell[30501, 851, 3644, 92, 262, "Input",ExpressionUUID->"7315e966-7abe-438c-b988-a633affd5dba"]
}, Closed]],
Cell[CellGroupData[{
Cell[34182, 948, 165, 3, 38, "Subsection",ExpressionUUID->"52dd4678-c834-4d89-97b2-549ea1748eb5"],
Cell[34350, 953, 10640, 271, 766, "Input",ExpressionUUID->"c176f142-7a52-493c-99c4-20614ef80bde"],
Cell[44993, 1226, 8151, 202, 619, "Input",ExpressionUUID->"373cf5c8-20f4-49a9-b05a-19ce91d90724"],
Cell[53147, 1430, 7843, 206, 577, "Input",ExpressionUUID->"555071db-b4b3-4098-ab9d-1cad0ef93a61"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[61039, 1642, 223, 4, 53, "Section",ExpressionUUID->"4728a6d5-06c1-4bdb-bcd8-3511e0e9224e"],
Cell[CellGroupData[{
Cell[61287, 1650, 164, 3, 54, "Subsection",ExpressionUUID->"cd9e711b-bc32-4ae8-bb98-dc81231757c3"],
Cell[CellGroupData[{
Cell[61476, 1657, 2406, 70, 115, "Input",ExpressionUUID->"5b66f241-211b-4915-9c35-ffd5c3df2561"],
Cell[63885, 1729, 7466, 223, 367, "Output",ExpressionUUID->"43fbe39b-1b97-4d3b-8d37-e3a69ed268e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71388, 1957, 2431, 70, 157, "Input",ExpressionUUID->"ddf1be94-ef44-4351-95b5-a5276a276d72"],
Cell[73822, 2029, 1958, 60, 329, "Output",ExpressionUUID->"6a0cdc35-0881-44be-80e8-31f41af18c3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75817, 2094, 1289, 35, 94, "Input",ExpressionUUID->"6eec9c24-f47a-4879-8a82-99b10e897651"],
Cell[77109, 2131, 1543, 46, 122, "Output",ExpressionUUID->"74f89c43-40c5-4fa4-a996-b57c957e9fd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78689, 2182, 4135, 110, 199, "Input",ExpressionUUID->"ac3f89b2-312f-423e-870c-95eb45bd3521"],
Cell[82827, 2294, 5534, 158, 395, "Output",ExpressionUUID->"2a21d983-a6ca-4009-ab8a-b2dfb4ef1bda"]
}, Open  ]],
Cell[88376, 2455, 280, 6, 30, "Input",ExpressionUUID->"8bd18ad9-c813-4635-ab6e-39d852ce2785"],
Cell[CellGroupData[{
Cell[88681, 2465, 726, 18, 73, "Input",ExpressionUUID->"4cf3117a-4e6b-4ed5-a81c-2ff58e46a8d9"],
Cell[89410, 2485, 1586, 46, 122, "Output",ExpressionUUID->"2d92ec87-2cc5-48e0-80c7-66d7b0a622be"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[91045, 2537, 340, 10, 38, "Subsection",ExpressionUUID->"35b06b49-78c1-4207-ac3c-b7e3f066a892"],
Cell[91388, 2549, 3784, 122, 136, "Input",ExpressionUUID->"8556cf74-ba21-4683-9da1-99349523f85e"],
Cell[CellGroupData[{
Cell[95197, 2675, 1783, 50, 115, "Input",ExpressionUUID->"1f6546c8-7b30-4d66-af2e-d912faf8d825"],
Cell[96983, 2727, 2769, 77, 371, "Output",ExpressionUUID->"fbbe04c2-280c-414f-a47f-47f8c71ea3a0"]
}, Open  ]],
Cell[99767, 2807, 351, 7, 30, "Input",ExpressionUUID->"04d0736c-bbe2-4792-bf5d-f414195fc3dc"],
Cell[CellGroupData[{
Cell[100143, 2818, 2047, 56, 136, "Input",ExpressionUUID->"2659c2d0-c9c7-4e8a-bb4f-1f8709f867fb"],
Cell[102193, 2876, 1815, 55, 315, "Output",ExpressionUUID->"2ed771c0-2bd8-426d-85d3-beb2c2aa5051"]
}, Open  ]],
Cell[104023, 2934, 250, 4, 30, "Input",ExpressionUUID->"1d8a0715-a3d9-4436-8ace-89132d50991c"],
Cell[CellGroupData[{
Cell[104298, 2942, 1064, 29, 73, "Input",ExpressionUUID->"803cdc6c-8e6a-4785-984d-f4ee638424cd"],
Cell[105365, 2973, 856, 23, 94, "Output",ExpressionUUID->"ff1838f2-5765-4b67-a1ba-d9eeb4fdfc30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106258, 3001, 1119, 24, 136, "Input",ExpressionUUID->"4e79a581-b301-490f-9b53-4d27e1d2e501"],
Cell[107380, 3027, 2803, 75, 341, "Output",ExpressionUUID->"c0906d4a-9588-4a38-b3fe-99839d629c3f"]
}, Open  ]],
Cell[110198, 3105, 279, 6, 30, "Input",ExpressionUUID->"3481acb7-aaea-4797-86f5-857e70ddbe8e"],
Cell[CellGroupData[{
Cell[110502, 3115, 732, 18, 73, "Input",ExpressionUUID->"c4395059-94c2-4aa6-9aeb-cf81c6dd5786"],
Cell[111237, 3135, 932, 24, 94, "Output",ExpressionUUID->"917012f0-410b-4693-a472-24e89386f5fc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112218, 3165, 307, 9, 38, "Subsection",ExpressionUUID->"70837751-e5f0-4f1b-99b3-e79f110b40c1"],
Cell[CellGroupData[{
Cell[112550, 3178, 1903, 54, 115, "Input",ExpressionUUID->"21dbacb1-bd04-4a70-96b0-307e652a7b67"],
Cell[114456, 3234, 3032, 85, 371, "Output",ExpressionUUID->"4abd2106-a724-4a87-a15d-1376c62b6b61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117525, 3324, 940, 24, 73, "Input",ExpressionUUID->"2b84f1c4-c971-4604-ba20-325ed10a506c"],
Cell[118468, 3350, 934, 26, 104, "Output",ExpressionUUID->"7cf4a582-38e4-4a5d-bc9c-4c9befd5527b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119439, 3381, 1026, 21, 94, "Input",ExpressionUUID->"e953c9d7-90a1-40ee-9299-d1653ac64993"],
Cell[120468, 3404, 2897, 80, 341, "Output",ExpressionUUID->"89a1dd1b-a79a-44c5-bfb6-f9745a869c66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123402, 3489, 967, 24, 94, "Input",ExpressionUUID->"7fba5eb6-cc92-465e-ab3f-2ec23526890a"],
Cell[124372, 3515, 938, 26, 104, "Output",ExpressionUUID->"e9ae3427-91a6-4f6d-a349-fcdf1edaae44"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[125359, 3547, 331, 9, 38, "Subsection",ExpressionUUID->"4a77014e-b4c3-4ae3-ab91-7f7b8bd84014"],
Cell[CellGroupData[{
Cell[125715, 3560, 1848, 50, 115, "Input",ExpressionUUID->"474ccec3-3aa4-45f4-b145-725b0c6b8334"],
Cell[127566, 3612, 2366, 63, 361, "Output",ExpressionUUID->"29713b08-4613-463f-96ea-d24dae159ed3"]
}, Open  ]],
Cell[129947, 3678, 351, 7, 30, "Input",ExpressionUUID->"df8cc273-b1d2-4e7a-ab54-ab028853eedb"],
Cell[CellGroupData[{
Cell[130323, 3689, 2097, 57, 136, "Input",ExpressionUUID->"25abcb72-5d42-4864-9a3d-1458ac88ea5f"],
Cell[132423, 3748, 2006, 62, 353, "Output",ExpressionUUID->"36158a20-4178-408f-888a-bb4650312bd3"]
}, Open  ]],
Cell[134444, 3813, 250, 4, 30, "Input",ExpressionUUID->"a5d5c514-8f9c-40a1-89fb-b2028b1d2475"],
Cell[CellGroupData[{
Cell[134719, 3821, 1171, 31, 94, "Input",ExpressionUUID->"382511fb-b20a-4e50-955e-8aae8a022ba0"],
Cell[135893, 3854, 911, 25, 94, "Output",ExpressionUUID->"3f0e25bf-d073-40a0-8d81-6e6f9fde5834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136841, 3884, 980, 22, 115, "Input",ExpressionUUID->"09c7181b-94da-4682-9456-840b2ef3f7df"],
Cell[137824, 3908, 2806, 75, 341, "Output",ExpressionUUID->"099c4c0d-1410-4be4-adbd-cd0edbf55a1f"]
}, Open  ]],
Cell[140645, 3986, 279, 6, 30, "Input",ExpressionUUID->"284abef3-1ab2-4ad7-b95e-759f5e3043c7"],
Cell[CellGroupData[{
Cell[140949, 3996, 832, 20, 73, "Input",ExpressionUUID->"7c63c517-3511-48e9-87ce-9e7ae154e54a"],
Cell[141784, 4018, 960, 25, 94, "Output",ExpressionUUID->"62ff37d5-34bb-4381-afb3-04ddae27af3c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[142793, 4049, 333, 9, 38, "Subsection",ExpressionUUID->"e7cea99a-88f2-4fcc-970f-429701316659"],
Cell[CellGroupData[{
Cell[143151, 4062, 1917, 54, 115, "Input",ExpressionUUID->"f74ae768-ad19-441c-a60a-e6f0e5091f79"],
Cell[145071, 4118, 2691, 74, 379, "Output",ExpressionUUID->"4b0c2fdb-7e98-4acd-bc51-308c4f76f70a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147799, 4197, 1036, 25, 73, "Input",ExpressionUUID->"726c9370-8d76-4ea5-a2f2-732262d76355"],
Cell[148838, 4224, 956, 26, 104, "Output",ExpressionUUID->"5df67276-53a4-48e4-8087-6ed2209777af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149831, 4255, 1122, 22, 94, "Input",ExpressionUUID->"82f5884c-6a00-488b-8aca-7acc52e9005b"],
Cell[150956, 4279, 2973, 81, 341, "Output",ExpressionUUID->"e7bceb02-fd30-41c4-8b13-75216b9f2935"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153966, 4365, 1019, 25, 94, "Input",ExpressionUUID->"9d6c3609-a0ff-47dc-b5ba-9f1823d08f54"],
Cell[154988, 4392, 1012, 27, 104, "Output",ExpressionUUID->"436c3297-c9a4-4fc7-921b-f8e43b6985a4"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[156061, 4426, 226, 4, 53, "Section",ExpressionUUID->"12138671-0388-4b3c-976f-3658af28dbff"],
Cell[CellGroupData[{
Cell[156312, 4434, 343, 10, 54, "Subsection",ExpressionUUID->"962f5fd6-0b4b-44b1-9832-b6e3393f4ba9"],
Cell[CellGroupData[{
Cell[156680, 4448, 680, 19, 30, "Input",ExpressionUUID->"345e0bdf-644c-477b-b960-e018fd41726c"],
Cell[157363, 4469, 882, 26, 101, "Output",ExpressionUUID->"cf5c81b5-02e7-4702-89de-c9510d93ca91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158282, 4500, 1936, 50, 157, "Input",ExpressionUUID->"c33940d8-0243-4164-88ff-a069e7d46ecc"],
Cell[160221, 4552, 1667, 50, 255, "Output",ExpressionUUID->"f3b8e87e-c3b6-4a3f-8a9f-a13ea6868bb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161925, 4607, 593, 15, 52, "Input",ExpressionUUID->"aaec5ca0-01ba-4600-aef3-f4f952931db6"],
Cell[162521, 4624, 1568, 40, 323, "Output",ExpressionUUID->"4e45ef88-3c38-46e6-a650-741cbaf6b027"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164126, 4669, 1959, 54, 136, "Input",ExpressionUUID->"d8051692-9e7d-45de-84cc-af97f3ce1074"],
Cell[166088, 4725, 1408, 32, 287, "Output",ExpressionUUID->"7ee7397b-479f-40fb-9025-4ebfa34a5b76"]
}, Open  ]],
Cell[167511, 4760, 1201, 32, 115, "Input",ExpressionUUID->"cd58c3b9-daae-4c59-862f-3d0cbd625e11"],
Cell[CellGroupData[{
Cell[168737, 4796, 762, 17, 94, "Input",ExpressionUUID->"ea5c3145-dec3-454b-a584-f2f07a2d37e8"],
Cell[169502, 4815, 1146, 29, 170, "Output",ExpressionUUID->"6c937e63-01da-46ea-9e4d-3fa6d06b62fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170685, 4849, 616, 16, 94, "Input",ExpressionUUID->"664678be-955b-4cb0-a303-be48a61c54fa"],
Cell[171304, 4867, 1069, 28, 172, "Output",ExpressionUUID->"c6d6e756-613b-44fc-aa4d-f290c96fba9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172410, 4900, 924, 21, 94, "Input",ExpressionUUID->"00ebcb1f-18b3-46fe-bb2b-6d73d9e3ebc6"],
Cell[173337, 4923, 2276, 63, 341, "Output",ExpressionUUID->"c53b2e75-ea19-4fb4-8b3e-57b6a8966b6e"]
}, Open  ]],
Cell[175628, 4989, 982, 27, 94, "Input",ExpressionUUID->"99d55ad6-f37c-40fc-a102-11ef6ef1fbd5"],
Cell[CellGroupData[{
Cell[176635, 5020, 590, 16, 94, "Input",ExpressionUUID->"481bdb7e-bc86-42c8-8296-4f80c94d0540"],
Cell[177228, 5038, 1074, 28, 170, "Output",ExpressionUUID->"11caf632-2e0c-4203-af30-e3a88d474664"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178339, 5071, 590, 16, 94, "Input",ExpressionUUID->"308f5a9f-8b98-4f00-9eed-25ba6cb11a39"],
Cell[178932, 5089, 1069, 28, 172, "Output",ExpressionUUID->"f44304dc-e0c7-4394-9a0b-6d5cd022e2d4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[180050, 5123, 342, 10, 38, "Subsection",ExpressionUUID->"bc4df884-56cd-4fb6-a98f-a0b9f7f9d4c3"],
Cell[180395, 5135, 436, 10, 30, "Input",ExpressionUUID->"a4a2910f-ddfd-4e78-a75e-327eab59a201"],
Cell[CellGroupData[{
Cell[180856, 5149, 1364, 36, 115, "Input",ExpressionUUID->"0958d39e-ac5d-487a-97df-623e8b0e05f3"],
Cell[182223, 5187, 5202, 113, 831, "Output",ExpressionUUID->"8a401e63-c865-4eb2-9db3-2724adc312de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187462, 5305, 577, 16, 52, "Input",ExpressionUUID->"45e0dbf3-9282-4eb0-ab94-c17a0ddf70b3"],
Cell[188042, 5323, 7428, 125, 905, "Output",ExpressionUUID->"24d95ad6-f54d-4121-9f40-9df6c693dc21"]
}, Open  ]],
Cell[195485, 5451, 1245, 33, 115, "Input",ExpressionUUID->"861900c7-e3e1-4ffc-8b81-4a2a765d3cf1"],
Cell[CellGroupData[{
Cell[196755, 5488, 540, 14, 73, "Input",ExpressionUUID->"9770a8c0-68fb-40ec-9058-fd62d3393b78"],
Cell[197298, 5504, 2158, 50, 298, "Output",ExpressionUUID->"cf6c36c5-e4f2-4138-8c9b-248de8d06c88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199493, 5559, 536, 14, 73, "Input",ExpressionUUID->"38d54ea1-32a2-4e36-8209-51fc56ede718"],
Cell[200032, 5575, 2158, 50, 298, "Output",ExpressionUUID->"cbc874a1-f0b9-4b27-8162-9c070f41dea6"]
}, Open  ]],
Cell[202205, 5628, 270, 6, 30, "Input",ExpressionUUID->"9174d5be-8275-432f-ae15-c6f3a3e6699e"],
Cell[CellGroupData[{
Cell[202500, 5638, 1111, 31, 94, "Input",ExpressionUUID->"8bb35f72-8a67-4232-9cbb-819c31d004a1"],
Cell[203614, 5671, 8198, 153, 905, "Output",ExpressionUUID->"9bb1bf6f-b6a8-46e9-8fca-29dcbbd03bce"]
}, Open  ]],
Cell[211827, 5827, 1038, 28, 94, "Input",ExpressionUUID->"1c8aa83f-800d-4372-a55f-567365774ee9"],
Cell[CellGroupData[{
Cell[212890, 5859, 514, 14, 73, "Input",ExpressionUUID->"2ee61483-96bd-4d0f-a188-18bc95e77c15"],
Cell[213407, 5875, 2156, 50, 298, "Output",ExpressionUUID->"46c34a51-70af-40af-9237-6f672705c10e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215600, 5930, 566, 15, 73, "Input",ExpressionUUID->"c18a6203-5589-4a8e-9599-6b01eeba8427"],
Cell[216169, 5947, 2178, 50, 358, "Output",ExpressionUUID->"4a7f13b8-69e8-41cb-9c43-52d5802dc143"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[218408, 6004, 209, 4, 53, "Section",ExpressionUUID->"ff7843e2-b1ee-4b66-af10-3d9b3c4f79eb"],
Cell[218620, 6010, 351, 7, 58, "Text",ExpressionUUID->"e6fbe5a6-161e-4b81-a8b8-708146a5a0d9"],
Cell[CellGroupData[{
Cell[218996, 6021, 391, 11, 54, "Subsection",ExpressionUUID->"60983651-2345-4a24-88d7-ab71f7ab9de8"],
Cell[219390, 6034, 308, 7, 58, "Text",ExpressionUUID->"d505ed2f-49b9-468b-a8c7-48471f3c4717"],
Cell[CellGroupData[{
Cell[219723, 6045, 2670, 69, 178, "Input",ExpressionUUID->"1e25be44-a0a4-4dc1-8376-03b0988f050d"],
Cell[222396, 6116, 6275, 178, 1376, "Output",ExpressionUUID->"11bb823e-a749-475b-a849-b59504b13f05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228708, 6299, 1169, 32, 94, "Input",ExpressionUUID->"5d5c7bc2-2380-476a-af9f-e1cbdd1f8c2c"],
Cell[229880, 6333, 12759, 226, 1212, "Output",ExpressionUUID->"2ee17f49-2140-4963-a313-768ebd82f1d0"]
}, Open  ]],
Cell[242654, 6562, 386, 9, 30, "Input",ExpressionUUID->"13952aaf-6754-4629-8c05-e51b9b919f8e"],
Cell[CellGroupData[{
Cell[243065, 6575, 1223, 32, 115, "Input",ExpressionUUID->"164ceaac-2d7f-4c91-bdfc-bcc4ee2fdd57"],
Cell[244291, 6609, 13263, 246, 1204, "Output",ExpressionUUID->"f20b604a-c300-4ee2-87e1-89f7f4cd2919"]
}, Open  ]],
Cell[257569, 6858, 340, 7, 30, "Input",ExpressionUUID->"d73a75c8-9fbb-45fe-a2f1-7ae257c06c22"],
Cell[CellGroupData[{
Cell[257934, 6869, 1174, 33, 115, "Input",ExpressionUUID->"e509efed-69b4-4363-8273-d9194b6ed475"],
Cell[259111, 6904, 24898, 394, 1268, "Output",ExpressionUUID->"85f6f366-f04e-422c-8a56-76bcbf01ebc7"]
}, Open  ]],
Cell[284024, 7301, 342, 7, 30, "Input",ExpressionUUID->"afaf7446-51e8-4be6-989e-cc6f06c479b4"],
Cell[CellGroupData[{
Cell[284391, 7312, 974, 26, 52, "Input",ExpressionUUID->"d91a33cf-57dc-42a3-901a-f732f02f2ba4"],
Cell[285368, 7340, 946, 29, 151, "Output",ExpressionUUID->"e79c6fe9-4a1d-427b-aa3e-b62b2023ef9b"]
}, Open  ]],
Cell[286329, 7372, 2005, 47, 136, "Input",ExpressionUUID->"e1f0a193-c2fb-4bd3-954f-0c5eeb850f66"],
Cell[CellGroupData[{
Cell[288359, 7423, 236, 6, 30, "Input",ExpressionUUID->"54d941ef-6b50-45aa-b964-b31ea7843d7b"],
Cell[288598, 7431, 23383, 338, 1114, "Output",ExpressionUUID->"00d13950-89bb-4120-8508-1f38878bfa49"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[312030, 7775, 344, 10, 38, "Subsection",ExpressionUUID->"d3a867d3-c40c-4aa6-a945-f648620453bb"],
Cell[CellGroupData[{
Cell[312399, 7789, 1514, 42, 136, "Input",ExpressionUUID->"774358d1-cb2c-42b4-b430-48e43edf7398"],
Cell[313916, 7833, 14378, 234, 954, "Output",ExpressionUUID->"b13563a3-c06c-4ec2-8dce-d1e6a17bb19a"]
}, Open  ]],
Cell[328309, 8070, 341, 7, 30, "Input",ExpressionUUID->"71e741d1-afb2-4a03-80bf-17c154a2c2d2"],
Cell[CellGroupData[{
Cell[328675, 8081, 1369, 30, 52, "Input",ExpressionUUID->"82b8973a-9ff9-4521-95ac-fe51fe444400"],
Cell[330047, 8113, 904, 24, 83, "Output",ExpressionUUID->"36283c7c-c4a0-46b7-8b18-463c6c6d0cbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330988, 8142, 305, 7, 30, "Input",ExpressionUUID->"66a52cc6-b7be-4549-81b7-7076601326d8"],
Cell[331296, 8151, 13550, 211, 842, "Output",ExpressionUUID->"296a8fae-4d8e-43b1-8126-6d11e347e1de"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[344895, 8368, 346, 10, 38, "Subsection",ExpressionUUID->"4c4826cf-32de-48ff-8cbb-74cb1bfb366f"],
Cell[CellGroupData[{
Cell[345266, 8382, 1536, 42, 136, "Input",ExpressionUUID->"bf67dff8-6672-4e58-b152-3c25ca606f26"],
Cell[346805, 8426, 2825, 68, 356, "Output",ExpressionUUID->"17027fa7-133d-4637-906d-17bfedd194bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349667, 8499, 735, 20, 52, "Input",ExpressionUUID->"f130ffd1-6383-4c97-82ba-c8973beaddc2"],
Cell[350405, 8521, 726, 20, 65, "Output",ExpressionUUID->"9b772fbe-bb4c-4bfb-8479-dbf6569f6d05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351168, 8546, 408, 9, 30, "Input",ExpressionUUID->"c8094f48-6c6a-428a-b47d-2b6920f8caf2"],
Cell[351579, 8557, 2234, 51, 298, "Output",ExpressionUUID->"7850e847-3a6b-48b6-8481-ce251f7d308d"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


